Study of $B^0_s \rightarrow J/\psi\pi^+\pi^-K^+K^-$ decays

The decays $B^0_s \rightarrow J/\psi \pi^+\pi^- K^+ K^-$ are studied using a data set corresponding to an integrated luminosity of 9fb$^{-1}$, collected with the LHCb detector in proton-proton collisions at centre-of-mass energies of 7, 8 and 13TeV. The decays $B^0_s \rightarrow J/\psi K^{\ast0} \bar{K}^{\ast0}$ and $B^0_s \rightarrow \chi_{c1}(3872)K^+K^-$, where the $K^+K^-$ pair does not originate from a $\phi$ meson, are observed for the first time. Precise measurements of the ratios of branching fractions between intermediate $\chi_{c1}(3872)\phi$, $J/\psi K^{\ast0}\bar{K}^{\ast0}$, $\psi(2S)\phi$ and $\chi_{c1}(3872)K^+K^-$ states are reported. A structure, denoted as $X(4740)$, is observed in the $J/\psi\phi$ mass spectrum and, assuming a Breit-Wigner parameterisation, its mass and width are determined to be \begin{eqnarray*} m_{X(4740)} & = & 4741 \pm 6 \pm 6\,{\mathrm{MeV}}/c^2 \,, \\ \Gamma_{X(4740)} & = & 53 \pm 15 \pm 11\,{\mathrm{MeV}} \,, \end{eqnarray*} where the first uncertainty is statistical and the second is systematic. In addition, the most precise single measurement of the mass of the $B^0_s$ meson is performed and gives a value of $$ m_{B^0_s} = 5366.98 \pm 0.07 \pm 0.13\,{\mathrm{MeV}}/c^2\,. $$

==> figs/Fig1.C <==
void bs_fit_mass()
{
//=========Macro generated from canvas: mass/Ostap
//=========  (Thu Aug  6 00:27:49 2020) by ROOT version 6.16/00
   TCanvas *mass = new TCanvas("mass", "Ostap",190,82,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass->SetHighLightColor(2);
   mass->Range(5.273976,-1734.94,5.490843,12722.89);
   mass->SetFillColor(0);
   mass->SetBorderMode(0);
   mass->SetBorderSize(2);
   mass->SetTickx(1);
   mass->SetTicky(1);
   mass->SetLeftMargin(0.12);
   mass->SetRightMargin(0.05);
   mass->SetTopMargin(0.05);
   mass->SetBottomMargin(0.12);
   mass->SetFrameBorderMode(0);
   mass->SetFrameBorderMode(0);
   
   TH1D *frame_fadde80__5 = new TH1D("frame_fadde80__5","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_fadde80__5->SetBinContent(1,11933.2);
   frame_fadde80__5->SetMinimum(0);
   frame_fadde80__5->SetMaximum(12000);
   frame_fadde80__5->SetEntries(2);
   frame_fadde80__5->SetDirectory(0);
   frame_fadde80__5->SetStats(0);
   frame_fadde80__5->SetMarkerStyle(20);
   frame_fadde80__5->SetMarkerSize(1.2);
   frame_fadde80__5->GetXaxis()->SetNdivisions(505);
   frame_fadde80__5->GetXaxis()->SetLabelFont(132);
   frame_fadde80__5->GetXaxis()->SetLabelOffset(0.015);
   frame_fadde80__5->GetXaxis()->SetLabelSize(0.05);
   frame_fadde80__5->GetXaxis()->SetTitleSize(-1);
   frame_fadde80__5->GetXaxis()->SetTitleOffset(1);
   frame_fadde80__5->GetXaxis()->SetTitleFont(132);
   frame_fadde80__5->GetYaxis()->SetNdivisions(3000006);
   frame_fadde80__5->GetYaxis()->SetLabelFont(132);
   frame_fadde80__5->GetYaxis()->SetLabelSize(0.05);
   frame_fadde80__5->GetYaxis()->SetTitleSize(0.05);
   frame_fadde80__5->GetYaxis()->SetTitleFont(132);
   frame_fadde80__5->GetZaxis()->SetLabelFont(132);
   frame_fadde80__5->GetZaxis()->SetLabelSize(0.05);
   frame_fadde80__5->GetZaxis()->SetTitleSize(0.05);
   frame_fadde80__5->GetZaxis()->SetTitleOffset(1);
   frame_fadde80__5->GetZaxis()->SetTitleFont(132);
   frame_fadde80__5->Draw("FUNC");
   
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]_fx7[150] = {
   5.295,
   5.295,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]_fy7[150] = {
   0,
   1968.312,
   1968.312,
   1961.873,
   1955.513,
   1949.231,
   1943.029,
   1936.906,
   1930.861,
   1924.896,
   1919.009,
   1913.201,
   1907.472,
   1901.822,
   1896.251,
   1890.759,
   1885.346,
   1880.011,
   1874.756,
   1869.579,
   1864.481,
   1859.463,
   1854.523,
   1849.662,
   1844.88,
   1840.176,
   1835.552,
   1831.006,
   1826.54,
   1822.152,
   1817.844,
   1813.614,
   1809.463,
   1805.391,
   1801.398,
   1797.483,
   1793.648,
   1789.891,
   1786.214,
   1782.615,
   1779.095,
   1775.655,
   1772.293,
   1769.009,
   1765.805,
   1762.68,
   1759.634,
   1756.666,
   1753.777,
   1750.968,
   1748.237,
   1745.585,
   1743.012,
   1740.518,
   1738.103,
   1735.766,
   1733.509,
   1731.33,
   1729.231,
   1727.21,
   1725.268,
   1723.405,
   1721.621,
   1719.916,
   1718.29,
   1716.743,
   1715.274,
   1713.885,
   1712.574,
   1711.342,
   1710.189,
   1709.115,
   1708.12,
   1707.204,
   1706.367,
   1705.608,
   1704.929,
   1704.328,
   1703.807,
   1703.364,
   1703,
   1702.715,
   1702.509,
   1702.382,
   1702.334,
   1702.364,
   1702.474,
   1702.662,
   1702.929,
   1703.275,
   1703.701,
   1704.205,
   1704.787,
   1705.449,
   1706.19,
   1707.009,
   1707.908,
   1708.885,
   1709.942,
   1711.077,
   1712.291,
   1713.584,
   1714.956,
   1716.406,
   1717.936,
   1719.545,
   1721.232,
   1722.998,
   1724.844,
   1726.768,
   1728.771,
   1730.853,
   1733.013,
   1735.253,
   1737.572,
   1739.969,
   1742.446,
   1745.001,
   1747.635,
   1750.348,
   1753.14,
   1756.011,
   1758.961,
   1761.99,
   1765.097,
   1768.284,
   1771.549,
   1774.894,
   1778.317,
   1781.819,
   1785.4,
   1789.06,
   1792.798,
   1796.616,
   1800.513,
   1804.488,
   1808.543,
   1812.676,
   1816.888,
   1821.179,
   1825.549,
   1829.998,
   1834.526,
   1839.132,
   1843.818,
   1848.582,
   1853.425,
   1853.425,
   1853.425,
   0};
   TGraph *graph = new TGraph(150,Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]_fx7,Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]_fy7);
   graph->SetName("Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_Ks)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147 = new TH1F("Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147","Projection of Fit1D(bs_cb2_Ks)",150,5.276,5.504);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetMaximum(2165.143);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetStats(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->SetMarkerSize(1.2);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KscB147->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[pp_Bkg_bs_cb2_Ks]147);
   
   graph->Draw("l");
   
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]_fx8[252] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357891,
   5.357969,
   5.358047,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360938,
   5.36125,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.388125,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]_fy8[252] = {
   0,
   11.46121,
   13.90784,
   17.16078,
   21.59892,
   27.84474,
   36.97416,
   50.96678,
   60.88739,
   73.76475,
   90.84304,
   101.5279,
   114.0743,
   128.923,
   146.65,
   168.0181,
   194.0536,
   226.1612,
   245.076,
   266.3005,
   290.2122,
   317.2668,
   348.0188,
   383.1473,
   423.4908,
   470.0936,
   496.1398,
   524.2681,
   554.6988,
   587.6808,
   623.4972,
   662.4704,
   704.9691,
   751.4161,
   802.2979,
   858.1766,
   919.7044,
   987.6407,
   1024.284,
   1062.874,
   1103.546,
   1146.448,
   1191.74,
   1239.597,
   1290.209,
   1343.785,
   1400.552,
   1460.761,
   1524.685,
   1592.625,
   1664.914,
   1741.918,
   1824.041,
   1911.731,
   2005.485,
   2105.856,
   2158.713,
   2213.459,
   2270.184,
   2328.948,
   2450.094,
   2575.166,
   2704.127,
   2836.928,
   2973.507,
   3113.789,
   3257.682,
   3405.084,
   3555.873,
   3709.917,
   3867.065,
   4027.154,
   4190.005,
   4355.421,
   4523.195,
   4693.1,
   5038.337,
   5389.052,
   6097.557,
   6450.216,
   6798.145,
   6969.437,
   7138.457,
   7304.836,
   7468.201,
   7628.181,
   7784.405,
   7936.505,
   8084.117,
   8226.883,
   8364.452,
   8496.482,
   8622.639,
   8742.601,
   8856.061,
   8962.723,
   9062.307,
   9109.362,
   9154.551,
   9197.842,
   9239.207,
   9278.619,
   9316.051,
   9351.477,
   9384.873,
   9416.217,
   9445.488,
   9472.665,
   9497.73,
   9520.666,
   9541.457,
   9560.089,
   9576.549,
   9590.825,
   9602.908,
   9612.79,
   9620.463,
   9625.922,
   9629.164,
   9630.187,
   9628.988,
   9625.571,
   9619.936,
   9612.087,
   9602.031,
   9589.774,
   9575.324,
   9558.692,
   9539.889,
   9518.927,
   9495.822,
   9470.589,
   9443.245,
   9413.81,
   9382.302,
   9348.744,
   9313.158,
   9275.569,
   9236.001,
   9194.482,
   9151.04,
   9105.702,
   9058.501,
   8958.631,
   8851.695,
   8737.971,
   8617.757,
   8491.362,
   8359.107,
   8221.325,
   8078.36,
   7930.563,
   7778.293,
   7621.914,
   7461.792,
   7298.301,
   7131.81,
   6962.693,
   6791.319,
   6618.057,
   6267.314,
   5913.304,
   5558.744,
   5206.201,
   4858.061,
   4686.333,
   4516.507,
   4348.823,
   4183.504,
   4020.76,
   3860.784,
   3703.755,
   3549.838,
   3399.18,
   3251.916,
   3108.163,
   2968.313,
   2834.6,
   2707.212,
   2585.836,
   2470.175,
   2359.946,
   2254.883,
   2154.732,
   2059.253,
   1968.216,
   1881.406,
   1798.618,
   1719.654,
   1644.332,
   1572.474,
   1503.915,
   1438.494,
   1376.062,
   1316.476,
   1259.6,
   1205.305,
   1153.467,
   1103.971,
   1056.705,
   1011.565,
   968.4502,
   927.2653,
   850.3279,
   780.0807,
   715.9157,
   657.2821,
   603.6816,
   554.6624,
   509.8151,
   468.7685,
   431.1858,
   396.7615,
   365.2179,
   336.3031,
   309.7879,
   285.4641,
   263.1424,
   242.6504,
   206.5422,
   176.0455,
   150.2518,
   128.4055,
   109.877,
   94.14146,
   80.76004,
   69.36576,
   51.35795,
   38.2035,
   28.54758,
   21.42626,
   16.15019,
   9.289403,
   5.427404,
   1.935166,
   0.7276243,
   0.2870118,
   0.1182369,
   0.05067393,
   0.02251785,
   0.01034412,
   0.00489947,
   0.002387195,
   0.001194026,
   0.0006119633,
   0.0003208509,
   0.0001718298,
   9.386951e-05,
   5.22455e-05,
   2.959286e-05,
   2.959286e-05,
   0};
   graph = new TGraph(252,Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]_fx8,Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]_fy8);
   graph->SetName("Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_Ks)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258 = new TH1F("Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258","Projection of Fit1D(bs_cb2_Ks)",252,5.282,5.498);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetMaximum(10593.21);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetStats(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->SetMarkerSize(1.2);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB_CompoBcb2_bs_cb2_KscB258->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_bs_cb2_Ks_Norm[mfit]_Comp[cb2_bs_cb2_Ks]258);
   
   graph->Draw("fl");
   
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_fx9[255] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357891,
   5.357969,
   5.358047,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360938,
   5.36125,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.388125,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit1D_bs_cb2_Ks_Norm[mfit]_fy9[255] = {
   0,
   1979.773,
   1979.773,
   1956.937,
   1936.17,
   1917.85,
   1902.601,
   1891.497,
   1888.061,
   1886.519,
   1887.427,
   1891.608,
   1900.306,
   1906.919,
   1915.472,
   1926.406,
   1940.298,
   1957.909,
   1980.267,
   2008.776,
   2025.921,
   2045.396,
   2067.577,
   2092.921,
   2121.983,
   2155.44,
   2194.132,
   2239.103,
   2264.341,
   2291.666,
   2321.298,
   2353.486,
   2388.514,
   2426.703,
   2468.423,
   2514.096,
   2564.209,
   2619.324,
   2680.092,
   2747.274,
   2783.542,
   2821.758,
   2862.058,
   2904.588,
   2949.51,
   2996.998,
   3047.242,
   3100.451,
   3156.853,
   3216.697,
   3280.258,
   3347.837,
   3419.766,
   3496.41,
   3578.175,
   3665.509,
   3758.907,
   3858.924,
   3911.604,
   3966.174,
   4022.723,
   4081.311,
   4202.106,
   4326.828,
   4455.441,
   4587.896,
   4724.129,
   4864.067,
   5007.617,
   5154.676,
   5305.125,
   5458.829,
   5615.639,
   5775.391,
   5937.906,
   6102.988,
   6270.428,
   6440.001,
   6784.577,
   7134.637,
   7841.846,
   8193.864,
   8541.157,
   8712.133,
   8880.838,
   9046.903,
   9209.956,
   9369.625,
   9525.539,
   9677.33,
   9824.635,
   9967.095,
   10104.36,
   10236.08,
   10361.94,
   10481.6,
   10594.76,
   10701.12,
   10800.41,
   10847.32,
   10892.36,
   10935.5,
   10976.72,
   11015.98,
   11053.27,
   11088.55,
   11121.8,
   11153,
   11182.12,
   11209.15,
   11234.07,
   11256.86,
   11277.51,
   11296,
   11312.32,
   11326.45,
   11338.39,
   11348.13,
   11355.66,
   11360.97,
   11364.07,
   11364.96,
   11363.62,
   11360.06,
   11354.28,
   11346.29,
   11336.1,
   11323.7,
   11309.11,
   11292.34,
   11273.4,
   11252.3,
   11229.05,
   11203.68,
   11176.2,
   11146.63,
   11114.98,
   11081.29,
   11045.57,
   11007.84,
   10968.14,
   10926.49,
   10882.91,
   10837.44,
   10790.1,
   10689.96,
   10582.76,
   10468.77,
   10348.29,
   10221.63,
   10089.12,
   9951.073,
   9807.849,
   9659.794,
   9507.267,
   9350.632,
   9190.256,
   9026.511,
   8859.769,
   8690.401,
   8518.777,
   8345.267,
   7994.031,
   7639.533,
   7284.491,
   6931.47,
   6582.856,
   6410.893,
   6240.834,
   6072.918,
   5907.368,
   5744.394,
   5584.189,
   5426.933,
   5272.79,
   5121.907,
   4974.419,
   4830.444,
   4690.373,
   4556.44,
   4428.833,
   4307.24,
   4191.362,
   4080.919,
   3975.642,
   3875.279,
   3779.588,
   3688.341,
   3601.323,
   3518.326,
   3439.157,
   3363.629,
   3291.568,
   3222.805,
   3157.183,
   3094.551,
   3034.766,
   2977.692,
   2923.2,
   2871.167,
   2821.477,
   2774.019,
   2728.687,
   2685.382,
   2644.008,
   2566.696,
   2496.079,
   2431.55,
   2372.556,
   2318.601,
   2269.232,
   2224.04,
   2182.653,
   2144.735,
   2109.981,
   2078.112,
   2048.877,
   2022.046,
   1997.412,
   1974.785,
   1953.993,
   1917.298,
   1886.235,
   1859.894,
   1837.521,
   1818.485,
   1802.262,
   1788.412,
   1776.57,
   1757.725,
   1743.812,
   1733.477,
   1725.755,
   1719.957,
   1712.289,
   1707.936,
   1704.409,
   1704.428,
   1706.477,
   1710.06,
   1715.006,
   1721.255,
   1728.781,
   1737.577,
   1747.638,
   1758.962,
   1771.55,
   1785.4,
   1800.513,
   1816.888,
   1834.526,
   1853.425,
   1853.425,
   1853.425,
   0};
   graph = new TGraph(255,Fit1D_bs_cb2_Ks_Norm[mfit]_fx9,Fit1D_bs_cb2_Ks_Norm[mfit]_fy9);
   graph->SetName("Fit1D_bs_cb2_Ks_Norm[mfit]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_Ks)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369 = new TH1F("Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369","Projection of Fit1D(bs_cb2_Ks)",255,5.276,5.504);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetMaximum(12501.45);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetStats(0);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->SetMarkerSize(1.2);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_bs_cb2_Ks_NormoBmfitcB369->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_bs_cb2_Ks_Norm[mfit]369);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_fy3003[36] = {
   1909,
   1907,
   1857,
   1839,
   1982,
   1936,
   1953,
   1998,
   1944,
   2129,
   2477,
   3996,
   8266,
   10991,
   7034,
   3054,
   1992,
   1754,
   1661,
   1665,
   1709,
   1710,
   1711,
   1686,
   1651,
   1716,
   1642,
   1782,
   1781,
   1824,
   1827,
   1902,
   1839,
   1743,
   1790,
   1788};
   Double_t h_ds_1000_felx3003[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fely3003[36] = {
   43.19497,
   43.17207,
   42.59582,
   42.38648,
   44.02247,
   43.50284,
   43.69559,
   44.20179,
   43.59365,
   45.6438,
   49.27198,
   62.7159,
   90.41892,
   104.3392,
   83.37044,
   54.76527,
   44.13463,
   41.38377,
   40.25843,
   40.30747,
   40.84308,
   40.85517,
   40.86726,
   40.56397,
   40.13558,
   40.92765,
   40.02468,
   41.7167,
   41.70486,
   42.21124,
   42.24634,
   43.11479,
   42.38648,
   41.25225,
   41.81135,
   41.78771};
   Double_t h_ds_1000_fehx3003[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fehy3003[36] = {
   44.19497,
   44.17207,
   43.59582,
   43.38648,
   45.02247,
   44.50284,
   44.69559,
   45.20179,
   44.59365,
   46.6438,
   50.27198,
   63.7159,
   91.41892,
   105.3392,
   84.37044,
   55.76527,
   45.13463,
   42.38377,
   41.25843,
   41.30747,
   41.84308,
   41.85517,
   41.86726,
   41.56397,
   41.13558,
   41.92765,
   41.02468,
   42.7167,
   42.70486,
   43.21124,
   43.24634,
   44.11479,
   43.38648,
   42.25225,
   42.81135,
   42.78771};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mfit");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Graph_h_ds_1000300130023003 = new TH1F("Graph_Graph_Graph_h_ds_1000300130023003","Histogram of ds_1000_plot__mfit",100,5.282,5.498);
   Graph_Graph_Graph_h_ds_1000300130023003->SetMinimum(652.5389);
   Graph_Graph_Graph_h_ds_1000300130023003->SetMaximum(12045.78);
   Graph_Graph_Graph_h_ds_1000300130023003->SetDirectory(0);
   Graph_Graph_Graph_h_ds_1000300130023003->SetStats(0);
   Graph_Graph_Graph_h_ds_1000300130023003->SetMarkerStyle(20);
   Graph_Graph_Graph_h_ds_1000300130023003->SetMarkerSize(1.2);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_h_ds_1000300130023003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_ds_1000300130023003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1000300130023003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1000300130023003->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_h_ds_1000300130023003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_ds_1000300130023003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1000300130023003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1000300130023003->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_h_ds_1000300130023003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_h_ds_1000300130023003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_ds_1000300130023003);
   
   grae->Draw("p");
   
   TH1D *frame_fadde80__6 = new TH1D("frame_fadde80__6","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_fadde80__6->SetBinContent(1,11933.2);
   frame_fadde80__6->SetMinimum(0);
   frame_fadde80__6->SetMaximum(12000);
   frame_fadde80__6->SetEntries(2);
   frame_fadde80__6->SetDirectory(0);
   frame_fadde80__6->SetStats(0);
   frame_fadde80__6->SetMarkerStyle(20);
   frame_fadde80__6->SetMarkerSize(1.2);
   frame_fadde80__6->GetXaxis()->SetNdivisions(505);
   frame_fadde80__6->GetXaxis()->SetLabelFont(132);
   frame_fadde80__6->GetXaxis()->SetLabelOffset(0.015);
   frame_fadde80__6->GetXaxis()->SetLabelSize(0.05);
   frame_fadde80__6->GetXaxis()->SetTitleSize(-1);
   frame_fadde80__6->GetXaxis()->SetTitleOffset(1);
   frame_fadde80__6->GetXaxis()->SetTitleFont(132);
   frame_fadde80__6->GetYaxis()->SetNdivisions(3000006);
   frame_fadde80__6->GetYaxis()->SetLabelFont(132);
   frame_fadde80__6->GetYaxis()->SetLabelSize(0.05);
   frame_fadde80__6->GetYaxis()->SetTitleSize(0.05);
   frame_fadde80__6->GetYaxis()->SetTitleFont(132);
   frame_fadde80__6->GetZaxis()->SetLabelFont(132);
   frame_fadde80__6->GetZaxis()->SetLabelSize(0.05);
   frame_fadde80__6->GetZaxis()->SetTitleSize(0.05);
   frame_fadde80__6->GetZaxis()->SetTitleOffset(1);
   frame_fadde80__6->GetZaxis()->SetTitleFont(132);
   frame_fadde80__6->Draw("AXISSAME");
   mass->Modified();
   mass->cd();
   mass->SetSelected(mass);
}


==> figs/Fig10.C <==
void x4700_basen()
{
//=========Macro generated from canvas: x/Ostap
//=========  (Tue Sep 22 22:50:45 2020) by ROOT version 6.20/02
   TCanvas *x = new TCanvas("x", "Ostap",60,83,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   x->SetHighLightColor(2);
   x->Range(4.38494,-28.79518,4.927108,127.8313);
   x->SetFillColor(0);
   x->SetBorderMode(0);
   x->SetBorderSize(2);
   x->SetTickx(1);
   x->SetTicky(1);
   x->SetLeftMargin(0.12);
   x->SetRightMargin(0.05);
   x->SetTopMargin(0.05);
   x->SetBottomMargin(0.12);
   x->SetFrameBorderMode(0);
   x->SetFrameBorderMode(0);
   
   TH1D *frame_19a03110__7 = new TH1D("frame_19a03110__7","A RooPlot of \"m124cp\"",30,4.45,4.9);
   frame_19a03110__7->SetBinContent(1,114.5364);
   frame_19a03110__7->SetMinimum(-10);
   frame_19a03110__7->SetMaximum(120);
   frame_19a03110__7->SetEntries(1);
   frame_19a03110__7->SetDirectory(0);
   frame_19a03110__7->SetStats(0);
   frame_19a03110__7->SetMarkerStyle(20);
   frame_19a03110__7->GetXaxis()->SetNdivisions(505);
   frame_19a03110__7->GetXaxis()->SetLabelFont(132);
   frame_19a03110__7->GetXaxis()->SetLabelOffset(0.015);
   frame_19a03110__7->GetXaxis()->SetLabelSize(0.05);
   frame_19a03110__7->GetXaxis()->SetTitleSize(-1);
   frame_19a03110__7->GetXaxis()->SetTitleOffset(1);
   frame_19a03110__7->GetXaxis()->SetTitleFont(132);
   frame_19a03110__7->GetYaxis()->SetNdivisions(3000507);
   frame_19a03110__7->GetYaxis()->SetLabelFont(132);
   frame_19a03110__7->GetYaxis()->SetLabelSize(0.05);
   frame_19a03110__7->GetYaxis()->SetTitleSize(0.05);
   frame_19a03110__7->GetYaxis()->SetTitleFont(132);
   frame_19a03110__7->GetZaxis()->SetLabelFont(132);
   frame_19a03110__7->GetZaxis()->SetLabelSize(0.05);
   frame_19a03110__7->GetZaxis()->SetTitleSize(0.05);
   frame_19a03110__7->GetZaxis()->SetTitleOffset(1);
   frame_19a03110__7->GetZaxis()->SetTitleFont(132);
   frame_19a03110__7->Draw("FUNC");
   
   Double_t Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]_fx14[93] = {
   4.435,
   4.435,
   4.45,
   4.45375,
   4.4575,
   4.46125,
   4.465,
   4.46875,
   4.4725,
   4.47625,
   4.48,
   4.48375,
   4.4875,
   4.49125,
   4.495,
   4.49875,
   4.5025,
   4.50625,
   4.51,
   4.51375,
   4.5175,
   4.52125,
   4.525,
   4.52875,
   4.5325,
   4.53625,
   4.54,
   4.54375,
   4.5475,
   4.55125,
   4.555,
   4.55875,
   4.5625,
   4.56625,
   4.57,
   4.57375,
   4.5775,
   4.58125,
   4.585,
   4.58875,
   4.5925,
   4.59625,
   4.6,
   4.60375,
   4.6075,
   4.61125,
   4.615,
   4.61875,
   4.6225,
   4.62625,
   4.63,
   4.63375,
   4.6375,
   4.64125,
   4.645,
   4.64875,
   4.6525,
   4.65625,
   4.66,
   4.66375,
   4.6675,
   4.67125,
   4.675,
   4.67875,
   4.6825,
   4.69,
   4.6975,
   4.705,
   4.7125,
   4.72,
   4.7275,
   4.735,
   4.7425,
   4.75,
   4.7575,
   4.765,
   4.7725,
   4.78,
   4.7875,
   4.795,
   4.8025,
   4.81,
   4.8175,
   4.825,
   4.8325,
   4.84,
   4.855,
   4.87,
   4.885,
   4.9,
   4.9,
   4.915,
   4.915};
   Double_t Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]_fy14[93] = {
   0,
   91.71033,
   91.71033,
   89.55789,
   87.44133,
   85.36033,
   83.31461,
   81.30386,
   79.32777,
   77.38605,
   75.47839,
   73.6045,
   71.76407,
   69.95679,
   68.18238,
   66.44052,
   64.73092,
   63.05328,
   61.40728,
   59.79264,
   58.20905,
   56.6562,
   55.13381,
   53.64155,
   52.17915,
   50.74628,
   49.34266,
   47.96797,
   46.62193,
   45.30422,
   44.01454,
   42.7526,
   41.51809,
   40.31072,
   39.13017,
   37.97615,
   36.84836,
   35.74649,
   34.67024,
   33.61932,
   32.59342,
   31.59224,
   30.61548,
   29.66283,
   28.734,
   27.82868,
   26.94657,
   26.08737,
   25.25078,
   24.43651,
   23.64423,
   22.87366,
   22.1245,
   21.39643,
   20.68917,
   20.00241,
   19.33584,
   18.68917,
   18.06209,
   17.45431,
   16.86552,
   16.29541,
   15.7437,
   15.21008,
   14.69424,
   13.71471,
   12.80271,
   11.95582,
   11.17164,
   10.44774,
   9.781729,
   9.171182,
   8.613691,
   8.106845,
   7.648232,
   7.23544,
   6.866057,
   6.537672,
   6.247874,
   5.994249,
   5.774388,
   5.585879,
   5.426308,
   5.293266,
   5.184341,
   5.09712,
   4.978146,
   4.917051,
   4.894542,
   4.891327,
   4.891327,
   0,
   4.891327};
   TGraph *graph = new TGraph(93,Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]_fx14,Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]_fy14);
   graph->SetName("Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]");
   graph->SetTitle("Projection of Fit1D(X-sig0)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114 = new TH1F("Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114","Projection of Fit1D(X-sig0)",100,4.387,4.963);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->SetMinimum(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->SetMaximum(100.8814);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->SetDirectory(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->SetStats(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->SetMarkerStyle(20);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBpp_B1cB1114->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_X-sig0_Norm[m124cp]_Comp[pp_B1]1114);
   
   graph->Draw("l");
   
   Double_t Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]_fx15[218] = {
   4.45,
   4.45,
   4.465,
   4.48,
   4.495,
   4.51,
   4.525,
   4.54,
   4.5475,
   4.555,
   4.5625,
   4.57,
   4.5775,
   4.585,
   4.5925,
   4.6,
   4.6075,
   4.61125,
   4.615,
   4.61875,
   4.6225,
   4.62625,
   4.63,
   4.63375,
   4.6375,
   4.64125,
   4.645,
   4.64875,
   4.6525,
   4.654375,
   4.65625,
   4.658125,
   4.66,
   4.661875,
   4.66375,
   4.665625,
   4.6675,
   4.669375,
   4.67125,
   4.673125,
   4.675,
   4.676875,
   4.67875,
   4.680625,
   4.6825,
   4.684375,
   4.685313,
   4.68625,
   4.687188,
   4.688125,
   4.689063,
   4.69,
   4.690938,
   4.691875,
   4.692812,
   4.69375,
   4.694687,
   4.695625,
   4.696562,
   4.6975,
   4.698437,
   4.699375,
   4.700312,
   4.70125,
   4.702187,
   4.703125,
   4.704063,
   4.705,
   4.705938,
   4.706875,
   4.707813,
   4.70875,
   4.709688,
   4.710625,
   4.711563,
   4.7125,
   4.713438,
   4.714375,
   4.715313,
   4.71625,
   4.717188,
   4.718125,
   4.719063,
   4.72,
   4.720938,
   4.721875,
   4.72375,
   4.725625,
   4.726563,
   4.7275,
   4.728438,
   4.729375,
   4.729844,
   4.730313,
   4.730781,
   4.73125,
   4.731719,
   4.732188,
   4.732656,
   4.733125,
   4.733594,
   4.734063,
   4.734531,
   4.735,
   4.735469,
   4.735938,
   4.736406,
   4.736875,
   4.737344,
   4.737812,
   4.738281,
   4.73875,
   4.739219,
   4.739687,
   4.740156,
   4.740625,
   4.741094,
   4.741562,
   4.742031,
   4.7425,
   4.742969,
   4.743437,
   4.743906,
   4.744375,
   4.744844,
   4.745312,
   4.745781,
   4.74625,
   4.746719,
   4.747187,
   4.747656,
   4.748125,
   4.748594,
   4.749062,
   4.749531,
   4.75,
   4.750469,
   4.750938,
   4.751875,
   4.752813,
   4.75375,
   4.755625,
   4.756563,
   4.7575,
   4.758438,
   4.759375,
   4.760313,
   4.76125,
   4.762188,
   4.763125,
   4.764063,
   4.765,
   4.765938,
   4.766875,
   4.767813,
   4.76875,
   4.769688,
   4.770625,
   4.771563,
   4.7725,
   4.773438,
   4.774375,
   4.775313,
   4.77625,
   4.777188,
   4.778125,
   4.779063,
   4.78,
   4.780938,
   4.781875,
   4.782812,
   4.78375,
   4.784687,
   4.785625,
   4.786562,
   4.7875,
   4.788437,
   4.789375,
   4.790312,
   4.79125,
   4.792187,
   4.793125,
   4.794062,
   4.795,
   4.795937,
   4.796875,
   4.79875,
   4.800625,
   4.8025,
   4.804375,
   4.80625,
   4.808125,
   4.81,
   4.811875,
   4.81375,
   4.815625,
   4.8175,
   4.819375,
   4.82125,
   4.823125,
   4.825,
   4.82875,
   4.8325,
   4.83625,
   4.84,
   4.84375,
   4.8475,
   4.85125,
   4.855,
   4.85875,
   4.8625,
   4.87,
   4.8775,
   4.885,
   4.8925,
   4.9,
   4.9,
   4.9};
   Double_t Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]_fy15[218] = {
   0.7106788,
   0,
   0.7668345,
   0.8304638,
   0.9032837,
   0.9875325,
   1.086178,
   1.203229,
   1.270307,
   1.344214,
   1.426004,
   1.516941,
   1.618561,
   1.732737,
   1.861776,
   2.008548,
   2.176654,
   2.270089,
   2.370663,
   2.479152,
   2.59644,
   2.723538,
   2.861606,
   3.01198,
   3.1762,
   3.356058,
   3.553636,
   3.771371,
   4.012122,
   4.142159,
   4.279259,
   4.423942,
   4.576774,
   4.738372,
   4.909411,
   5.090629,
   5.282833,
   5.486909,
   5.703828,
   5.934653,
   6.180556,
   6.442821,
   6.72286,
   7.022229,
   7.342633,
   7.685953,
   7.866842,
   8.054248,
   8.248462,
   8.449785,
   8.658534,
   8.87504,
   9.099651,
   9.332727,
   9.574644,
   9.825796,
   10.08659,
   10.35745,
   10.63882,
   10.93115,
   11.23491,
   11.55058,
   11.87866,
   12.21966,
   12.57409,
   12.94248,
   13.32533,
   13.72319,
   14.13656,
   14.56595,
   15.01184,
   15.47469,
   15.95492,
   16.45289,
   16.96891,
   17.5032,
   18.0559,
   18.62701,
   19.2164,
   19.82378,
   20.44867,
   21.09033,
   21.74782,
   22.41985,
   23.10484,
   23.80082,
   25.21591,
   26.64087,
   27.34738,
   28.04375,
   28.72478,
   29.38478,
   29.70502,
   30.01769,
   30.322,
   30.61711,
   30.9022,
   31.17642,
   31.43894,
   31.68892,
   31.92552,
   32.14793,
   32.35535,
   32.54701,
   32.72217,
   32.88011,
   33.02018,
   33.14175,
   33.24426,
   33.3272,
   33.39012,
   33.43266,
   33.4545,
   33.45542,
   33.43525,
   33.39392,
   33.33144,
   33.24788,
   33.14342,
   33.01829,
   32.87282,
   32.70739,
   32.52249,
   32.31864,
   32.09643,
   31.85653,
   31.59964,
   31.32652,
   31.03796,
   30.7348,
   30.41791,
   30.08815,
   29.74645,
   29.39371,
   29.03084,
   28.65878,
   28.27842,
   27.89067,
   27.09655,
   26.28328,
   25.45729,
   23.79053,
   22.96003,
   22.13733,
   21.32613,
   20.52956,
   19.75021,
   18.99021,
   18.25121,
   17.53449,
   16.84094,
   16.17117,
   15.52549,
   14.90401,
   14.30661,
   13.73304,
   13.18289,
   12.65567,
   12.15079,
   11.6676,
   11.20541,
   10.76348,
   10.34106,
   9.937394,
   9.551723,
   9.183288,
   8.831342,
   8.495153,
   8.174008,
   7.867215,
   7.574102,
   7.294025,
   7.026361,
   6.770515,
   6.525915,
   6.292015,
   6.068295,
   5.854259,
   5.649433,
   5.453368,
   5.265636,
   5.085831,
   4.913567,
   4.748478,
   4.590218,
   4.438457,
   4.153199,
   3.890398,
   3.647981,
   3.424085,
   3.217039,
   3.025337,
   2.847627,
   2.682691,
   2.529432,
   2.386859,
   2.25408,
   2.130286,
   2.014745,
   1.906797,
   1.80584,
   1.622767,
   1.461726,
   1.319561,
   1.193638,
   1.081748,
   0.9820313,
   0.8929142,
   0.8130597,
   0.7413273,
   0.6767403,
   0.5657587,
   0.4746754,
   0.3993892,
   0.3367686,
   0.2843948,
   0,
   0.2843948};
   graph = new TGraph(218,Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]_fx15,Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]_fy15);
   graph->SetName("Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]");
   graph->SetTitle("Projection of Fit1D(X-sig0)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215 = new TH1F("Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215","Projection of Fit1D(X-sig0)",218,4.405,4.945);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->SetMinimum(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->SetMaximum(36.80096);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->SetDirectory(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->SetStats(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->SetMarkerStyle(20);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB_CompoBrbwiBWIcB1215->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_X-sig0_Norm[m124cp]_Comp[rbwiBWI]1215);
   
   graph->Draw("fl");
   
   Double_t Fit1D_X-sig0_Norm[m124cp]_fx16[192] = {
   4.435,
   4.435,
   4.45,
   4.45375,
   4.4575,
   4.46125,
   4.465,
   4.46875,
   4.4725,
   4.47625,
   4.48,
   4.48375,
   4.4875,
   4.49125,
   4.495,
   4.49875,
   4.5025,
   4.50625,
   4.51,
   4.51375,
   4.5175,
   4.52125,
   4.525,
   4.52875,
   4.5325,
   4.53625,
   4.54,
   4.54375,
   4.5475,
   4.55125,
   4.555,
   4.55875,
   4.5625,
   4.56625,
   4.57,
   4.57375,
   4.5775,
   4.58125,
   4.585,
   4.58875,
   4.5925,
   4.59625,
   4.6,
   4.60375,
   4.6075,
   4.61125,
   4.615,
   4.61875,
   4.6225,
   4.62625,
   4.63,
   4.63375,
   4.6375,
   4.64125,
   4.645,
   4.64875,
   4.6525,
   4.65625,
   4.66,
   4.66375,
   4.6675,
   4.669375,
   4.67125,
   4.673125,
   4.675,
   4.676875,
   4.67875,
   4.680625,
   4.6825,
   4.684375,
   4.68625,
   4.688125,
   4.69,
   4.691875,
   4.69375,
   4.695625,
   4.6975,
   4.699375,
   4.70125,
   4.703125,
   4.705,
   4.706875,
   4.707813,
   4.70875,
   4.709688,
   4.710625,
   4.711563,
   4.7125,
   4.713438,
   4.714375,
   4.715313,
   4.71625,
   4.717188,
   4.718125,
   4.72,
   4.721875,
   4.72375,
   4.725625,
   4.7275,
   4.728438,
   4.729375,
   4.730313,
   4.73125,
   4.732188,
   4.733125,
   4.734063,
   4.735,
   4.735938,
   4.736406,
   4.736875,
   4.737344,
   4.737812,
   4.738281,
   4.73875,
   4.739219,
   4.739687,
   4.740156,
   4.740625,
   4.741094,
   4.741562,
   4.742031,
   4.7425,
   4.742969,
   4.743437,
   4.743906,
   4.744375,
   4.744844,
   4.745312,
   4.74625,
   4.747187,
   4.748125,
   4.749062,
   4.75,
   4.750938,
   4.751875,
   4.75375,
   4.7575,
   4.759375,
   4.760313,
   4.76125,
   4.762188,
   4.763125,
   4.764063,
   4.765,
   4.765938,
   4.766875,
   4.767813,
   4.76875,
   4.769688,
   4.770625,
   4.771563,
   4.7725,
   4.773438,
   4.774375,
   4.775313,
   4.77625,
   4.777188,
   4.778125,
   4.78,
   4.781875,
   4.78375,
   4.785625,
   4.7875,
   4.789375,
   4.79125,
   4.793125,
   4.795,
   4.796875,
   4.79875,
   4.800625,
   4.8025,
   4.804375,
   4.80625,
   4.81,
   4.81375,
   4.8175,
   4.82125,
   4.825,
   4.82875,
   4.8325,
   4.83625,
   4.84,
   4.8475,
   4.855,
   4.8625,
   4.87,
   4.8775,
   4.885,
   4.9,
   4.9,
   4.915,
   4.915};
   Double_t Fit1D_X-sig0_Norm[m124cp]_fy16[192] = {
   0,
   92.42101,
   92.42101,
   90.28199,
   88.17924,
   86.11249,
   84.08145,
   82.08584,
   80.12539,
   78.19982,
   76.30886,
   74.45223,
   72.62967,
   70.8409,
   69.08566,
   67.3637,
   65.67474,
   64.01853,
   62.39481,
   60.80335,
   59.24388,
   57.71617,
   56.21998,
   54.75508,
   53.32125,
   51.91825,
   50.54589,
   49.20394,
   47.89223,
   46.61056,
   45.35876,
   44.13665,
   42.9441,
   41.78096,
   40.64711,
   39.54246,
   38.46692,
   37.42044,
   36.40298,
   35.41456,
   34.4552,
   33.52498,
   32.62402,
   31.7525,
   30.91065,
   30.09876,
   29.31723,
   28.56652,
   27.84722,
   27.16004,
   26.50584,
   25.88564,
   25.3007,
   24.75249,
   24.24281,
   23.77378,
   23.34796,
   22.96843,
   22.63887,
   22.36372,
   22.14835,
   22.06506,
   21.99924,
   21.95193,
   21.92426,
   21.91747,
   21.93294,
   21.97218,
   22.03687,
   22.12885,
   22.25013,
   22.40295,
   22.58975,
   22.8132,
   23.07622,
   23.38196,
   23.73386,
   24.13556,
   24.59094,
   25.10405,
   25.67901,
   26.31994,
   26.66638,
   27.03073,
   27.41343,
   27.81482,
   28.23522,
   28.67484,
   29.1338,
   29.61211,
   30.10964,
   30.62609,
   31.16096,
   31.71353,
   32.86759,
   34.07673,
   35.32356,
   36.5838,
   37.82548,
   38.42721,
   39.00877,
   39.56409,
   40.08678,
   40.57021,
   41.00767,
   41.39248,
   41.7182,
   41.97876,
   42.08286,
   42.16868,
   42.23564,
   42.28323,
   42.31102,
   42.31862,
   42.30572,
   42.2721,
   42.2176,
   42.14214,
   42.04573,
   41.92844,
   41.79044,
   41.63198,
   41.45337,
   41.25501,
   41.03736,
   40.80096,
   40.5464,
   40.27435,
   39.68061,
   39.02593,
   38.3171,
   37.56122,
   36.76562,
   35.9376,
   35.08432,
   33.32895,
   29.78557,
   28.07039,
   27.23841,
   26.42647,
   25.63623,
   24.86896,
   24.12556,
   23.40661,
   22.71244,
   22.04313,
   21.39857,
   20.77851,
   20.18253,
   19.61014,
   19.06073,
   18.53366,
   18.02822,
   17.54369,
   17.0793,
   16.63428,
   16.20789,
   15.79934,
   15.03282,
   14.32891,
   13.68213,
   13.08735,
   12.53989,
   12.03543,
   11.57006,
   11.14023,
   10.74273,
   10.37467,
   10.03345,
   9.716718,
   9.422369,
   9.148501,
   8.893404,
   8.433506,
   8.032059,
   7.680388,
   7.371368,
   7.099107,
   6.858707,
   6.646067,
   6.457729,
   6.290758,
   6.011223,
   5.791205,
   5.618309,
   5.482809,
   5.376854,
   5.293931,
   5.175721,
   5.175721,
   0,
   5.175721};
   graph = new TGraph(192,Fit1D_X-sig0_Norm[m124cp]_fx16,Fit1D_X-sig0_Norm[m124cp]_fy16);
   graph->SetName("Fit1D_X-sig0_Norm[m124cp]");
   graph->SetTitle("Projection of Fit1D(X-sig0)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316 = new TH1F("Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316","Projection of Fit1D(X-sig0)",192,4.387,4.963);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->SetMinimum(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->SetMaximum(101.6631);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->SetDirectory(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->SetStats(0);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->SetMarkerStyle(20);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Fit1D_XmIsig0_NormoBm124cpcB1316->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Fit1D_X-sig0_Norm[m124cp]1316);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3004[30] = {
   4.4575,
   4.4725,
   4.4875,
   4.5025,
   4.5175,
   4.5325,
   4.5475,
   4.5625,
   4.5775,
   4.5925,
   4.6075,
   4.6225,
   4.6375,
   4.6525,
   4.6675,
   4.6825,
   4.6975,
   4.7125,
   4.7275,
   4.7425,
   4.7575,
   4.7725,
   4.7875,
   4.8025,
   4.8175,
   4.8325,
   4.8475,
   4.8625,
   4.8775,
   4.8925};
   Double_t h_ds_1010_fy3004[30] = {
   76.52982,
   95.59609,
   84.13886,
   53.58225,
   70.51196,
   51.16714,
   54.00938,
   36.73538,
   36.08305,
   37.77754,
   33.18777,
   28.04706,
   13.5592,
   20.06297,
   16.74782,
   13.96341,
   35.95255,
   22.06633,
   44.0375,
   40.68747,
   26.26118,
   16.94787,
   16.05702,
   7.017184,
   11.69962,
   8.343657,
   8.776927,
   -0.3931246,
   3.39806,
   11.03219};
   Double_t h_ds_1010_felx3004[30] = {
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075};
   Double_t h_ds_1010_fely3004[30] = {
   12.42803,
   13.32863,
   13.26783,
   10.92443,
   11.79854,
   10.94634,
   10.9805,
   10.03755,
   8.801931,
   9.481795,
   9.271862,
   8.859302,
   7.629535,
   7.708595,
   7.909808,
   7.127717,
   9.946929,
   8.247797,
   9.366636,
   9.212562,
   7.713245,
   7.283947,
   6.581783,
   5.577804,
   5.326245,
   4.846261,
   4.771386,
   2.916113,
   3.061813,
   4.134302};
   Double_t h_ds_1010_fehx3004[30] = {
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075};
   Double_t h_ds_1010_fehy3004[30] = {
   12.42803,
   13.32863,
   13.26783,
   10.92443,
   11.79854,
   10.94634,
   10.9805,
   10.03755,
   8.801931,
   9.481795,
   9.271862,
   8.859302,
   7.629535,
   7.708595,
   7.909808,
   7.127717,
   9.946929,
   8.247797,
   9.366636,
   9.212562,
   7.713245,
   7.283947,
   6.581783,
   5.577804,
   5.326245,
   4.846261,
   4.771386,
   2.916113,
   3.061813,
   4.134302};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1010_fx3004,h_ds_1010_fy3004,h_ds_1010_felx3004,h_ds_1010_fehx3004,h_ds_1010_fely3004,h_ds_1010_fehy3004);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m124cp");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_h_ds_101030033004 = new TH1F("Graph_Graph_h_ds_101030033004","Histogram of ds_1010_plot__m124cp",100,4.405,4.945);
   Graph_Graph_h_ds_101030033004->SetMinimum(-14.53263);
   Graph_Graph_h_ds_101030033004->SetMaximum(120.1481);
   Graph_Graph_h_ds_101030033004->SetDirectory(0);
   Graph_Graph_h_ds_101030033004->SetStats(0);
   Graph_Graph_h_ds_101030033004->SetMarkerStyle(20);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_101030033004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_101030033004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_101030033004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_101030033004);
   
   grae->Draw("zp");
   
   TH1D *frame_19a03110__8 = new TH1D("frame_19a03110__8","A RooPlot of \"m124cp\"",30,4.45,4.9);
   frame_19a03110__8->SetBinContent(1,114.5364);
   frame_19a03110__8->SetMinimum(-10);
   frame_19a03110__8->SetMaximum(120);
   frame_19a03110__8->SetEntries(1);
   frame_19a03110__8->SetDirectory(0);
   frame_19a03110__8->SetStats(0);
   frame_19a03110__8->SetMarkerStyle(20);
   frame_19a03110__8->GetXaxis()->SetNdivisions(505);
   frame_19a03110__8->GetXaxis()->SetLabelFont(132);
   frame_19a03110__8->GetXaxis()->SetLabelOffset(0.015);
   frame_19a03110__8->GetXaxis()->SetLabelSize(0.05);
   frame_19a03110__8->GetXaxis()->SetTitleSize(-1);
   frame_19a03110__8->GetXaxis()->SetTitleOffset(1);
   frame_19a03110__8->GetXaxis()->SetTitleFont(132);
   frame_19a03110__8->GetYaxis()->SetNdivisions(3000507);
   frame_19a03110__8->GetYaxis()->SetLabelFont(132);
   frame_19a03110__8->GetYaxis()->SetLabelSize(0.05);
   frame_19a03110__8->GetYaxis()->SetTitleSize(0.05);
   frame_19a03110__8->GetYaxis()->SetTitleFont(132);
   frame_19a03110__8->GetZaxis()->SetLabelFont(132);
   frame_19a03110__8->GetZaxis()->SetLabelSize(0.05);
   frame_19a03110__8->GetZaxis()->SetTitleSize(0.05);
   frame_19a03110__8->GetZaxis()->SetTitleOffset(1);
   frame_19a03110__8->GetZaxis()->SetTitleFont(132);
   frame_19a03110__8->Draw("AXISSAME");
   x->Modified();
   x->cd();
   x->SetSelected(x);
}


==> figs/Fig2a.C <==
void x_3D_Bs_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:17 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(5.273976,-14.45783,5.490843,106.0241);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_c61aee0__7 = new TH1D("frame_c61aee0__7","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_c61aee0__7->SetBinContent(1,75.57824);
   frame_c61aee0__7->SetMinimum(0);
   frame_c61aee0__7->SetMaximum(100);
   frame_c61aee0__7->SetEntries(1);
   frame_c61aee0__7->SetDirectory(0);
   frame_c61aee0__7->SetStats(0);
   frame_c61aee0__7->SetMarkerStyle(20);
   frame_c61aee0__7->GetXaxis()->SetNdivisions(505);
   frame_c61aee0__7->GetXaxis()->SetLabelFont(132);
   frame_c61aee0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_c61aee0__7->GetXaxis()->SetLabelSize(0.05);
   frame_c61aee0__7->GetXaxis()->SetTitleSize(-1);
   frame_c61aee0__7->GetXaxis()->SetTitleOffset(1);
   frame_c61aee0__7->GetXaxis()->SetTitleFont(132);
   frame_c61aee0__7->GetYaxis()->SetNdivisions(3000505);
   frame_c61aee0__7->GetYaxis()->SetLabelFont(132);
   frame_c61aee0__7->GetYaxis()->SetLabelSize(0.05);
   frame_c61aee0__7->GetYaxis()->SetTitleSize(0.05);
   frame_c61aee0__7->GetYaxis()->SetTitleFont(132);
   frame_c61aee0__7->GetZaxis()->SetLabelFont(132);
   frame_c61aee0__7->GetZaxis()->SetLabelSize(0.05);
   frame_c61aee0__7->GetZaxis()->SetTitleSize(0.05);
   frame_c61aee0__7->GetZaxis()->SetTitleOffset(1);
   frame_c61aee0__7->GetZaxis()->SetTitleFont(132);
   frame_c61aee0__7->Draw("FUNC");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx28[78] = {
   5.295,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy28[78] = {
   0,
   2.064443,
   2.064443,
   2.052165,
   2.040121,
   2.02831,
   2.016733,
   2.00539,
   1.994281,
   1.983406,
   1.972764,
   1.962356,
   1.952181,
   1.942241,
   1.932534,
   1.92306,
   1.913821,
   1.904815,
   1.896043,
   1.887505,
   1.879201,
   1.87113,
   1.863293,
   1.855689,
   1.84832,
   1.841184,
   1.834282,
   1.827614,
   1.821179,
   1.814978,
   1.809011,
   1.803277,
   1.797778,
   1.792512,
   1.787479,
   1.782681,
   1.778116,
   1.773785,
   1.769688,
   1.765824,
   1.762194,
   1.758798,
   1.755636,
   1.752707,
   1.750012,
   1.747551,
   1.745324,
   1.74333,
   1.74157,
   1.740044,
   1.738751,
   1.737693,
   1.736868,
   1.736276,
   1.735919,
   1.735795,
   1.735905,
   1.736249,
   1.736826,
   1.737637,
   1.738682,
   1.73996,
   1.741473,
   1.743219,
   1.745199,
   1.747412,
   1.749859,
   1.75254,
   1.755455,
   1.758603,
   1.761986,
   1.765602,
   1.769451,
   1.773535,
   1.777852,
   1.777852,
   1.777852,
   0};
   TGraph *graph = new TGraph(78,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx28,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy28);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,5.276,5.504);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->SetMaximum(2.270887);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]28);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx29[254] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359141,
   5.359219,
   5.359297,
   5.359375,
   5.359453,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361562,
   5.361875,
   5.3625,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374609,
   5.374688,
   5.374766,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy29[254] = {
   0,
   0.001598927,
   0.002170288,
   0.003015006,
   0.004303282,
   0.006341005,
   0.009707136,
   0.01556763,
   0.02012995,
   0.02645521,
   0.03541432,
   0.04841749,
   0.05711901,
   0.06782799,
   0.08111905,
   0.09776616,
   0.1188251,
   0.1314451,
   0.1457562,
   0.1620346,
   0.1806098,
   0.2018771,
   0.2263128,
   0.2544934,
   0.2871208,
   0.305363,
   0.3250532,
   0.34633,
   0.3693474,
   0.3942772,
   0.4213111,
   0.4506633,
   0.482574,
   0.5173122,
   0.5551807,
   0.59652,
   0.6417146,
   0.6911991,
   0.7454659,
   0.7745644,
   0.8050739,
   0.8370763,
   0.8706592,
   0.9059161,
   0.9429472,
   0.9818594,
   1.022767,
   1.065794,
   1.11107,
   1.158738,
   1.208948,
   1.261864,
   1.31766,
   1.376524,
   1.438659,
   1.504283,
   1.573631,
   1.646957,
   1.724535,
   1.80666,
   1.893654,
   1.939083,
   1.985862,
   2.034037,
   2.083659,
   2.13478,
   2.187278,
   2.294526,
   2.404559,
   2.517279,
   2.632576,
   2.750324,
   2.870387,
   2.992613,
   3.116837,
   3.242882,
   3.370558,
   3.49966,
   3.761272,
   4.02585,
   4.5556,
   4.816268,
   4.944512,
   5.070955,
   5.195288,
   5.3172,
   5.436381,
   5.552522,
   5.665317,
   5.774464,
   5.879666,
   5.980632,
   6.077082,
   6.168742,
   6.212694,
   6.25535,
   6.296681,
   6.336657,
   6.375247,
   6.412424,
   6.448161,
   6.48243,
   6.515207,
   6.546466,
   6.576185,
   6.604342,
   6.630914,
   6.655883,
   6.679229,
   6.700934,
   6.720982,
   6.739357,
   6.756047,
   6.771037,
   6.784316,
   6.795875,
   6.805704,
   6.813796,
   6.820144,
   6.824744,
   6.827591,
   6.828685,
   6.828024,
   6.825608,
   6.82144,
   6.815522,
   6.80786,
   6.798459,
   6.787326,
   6.774469,
   6.7599,
   6.743628,
   6.725667,
   6.70603,
   6.684732,
   6.661789,
   6.637219,
   6.61104,
   6.583272,
   6.553936,
   6.523054,
   6.490649,
   6.456745,
   6.421368,
   6.384543,
   6.346299,
   6.306662,
   6.265662,
   6.22333,
   6.179694,
   6.088643,
   5.992769,
   5.892344,
   5.787649,
   5.678972,
   5.566611,
   5.450865,
   5.332042,
   5.21045,
   5.086399,
   4.960199,
   4.83216,
   4.57179,
   4.307699,
   4.042206,
   3.77751,
   3.51566,
   3.386396,
   3.258533,
   3.132277,
   3.007818,
   2.885337,
   2.764999,
   2.646958,
   2.531352,
   2.418308,
   2.307938,
   2.200342,
   2.095607,
   1.993807,
   1.944385,
   1.896342,
   1.849635,
   1.804223,
   1.717125,
   1.634745,
   1.5568,
   1.483026,
   1.413175,
   1.347017,
   1.284335,
   1.224926,
   1.168602,
   1.115185,
   1.064509,
   1.016418,
   0.9707654,
   0.927415,
   0.8862378,
   0.8471132,
   0.8099279,
   0.7745752,
   0.7409551,
   0.7089735,
   0.6785419,
   0.6495771,
   0.6220008,
   0.5707225,
   0.524167,
   0.4818547,
   0.443359,
   0.4083003,
   0.37634,
   0.3471762,
   0.3205388,
   0.2961863,
   0.2739025,
   0.2534935,
   0.2347851,
   0.2176209,
   0.2018603,
   0.1873765,
   0.1617937,
   0.1400859,
   0.1216102,
   0.1058394,
   0.09233957,
   0.08075222,
   0.07078029,
   0.05473572,
   0.04267926,
   0.03353721,
   0.02654594,
   0.01697062,
   0.01111765,
   0.007444648,
   0.003535371,
   0.001792329,
   0.0009598584,
   0.0005385753,
   0.0003145724,
   0.0001902671,
   0.0001186655,
   7.604522e-05,
   4.992567e-05,
   3.349632e-05,
   2.291752e-05,
   1.596031e-05,
   1.129613e-05,
   8.113973e-06,
   5.907814e-06,
   4.355576e-06,
   4.355576e-06,
   0};
   graph = new TGraph(254,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx29,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy29);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",254,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->SetMaximum(7.511554);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]29);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx30[254] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359141,
   5.359219,
   5.359297,
   5.359375,
   5.359453,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361562,
   5.361875,
   5.3625,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374609,
   5.374688,
   5.374766,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy30[254] = {
   0,
   7.614168e-05,
   0.0001033502,
   0.000143576,
   0.0002049243,
   0.0003019617,
   0.0004622584,
   0.0007413377,
   0.0009585975,
   0.00125981,
   0.001686446,
   0.002305664,
   0.002720034,
   0.003230001,
   0.003862927,
   0.004655671,
   0.005658509,
   0.006259477,
   0.00694098,
   0.007716163,
   0.008600722,
   0.009613482,
   0.01077712,
   0.0121191,
   0.01367283,
   0.01454153,
   0.01547919,
   0.0164924,
   0.0175885,
   0.01877566,
   0.02006303,
   0.0214608,
   0.0229804,
   0.02463465,
   0.02643796,
   0.02840656,
   0.03055875,
   0.03291523,
   0.03549944,
   0.03688512,
   0.038338,
   0.03986197,
   0.0414612,
   0.04314015,
   0.04490359,
   0.04675661,
   0.04870466,
   0.0507536,
   0.05290969,
   0.05517964,
   0.05757068,
   0.06009055,
   0.06274757,
   0.06555072,
   0.06850962,
   0.07163467,
   0.07493706,
   0.07842888,
   0.08212317,
   0.08603403,
   0.09017669,
   0.09234006,
   0.09456767,
   0.09686181,
   0.09922485,
   0.1016592,
   0.1041592,
   0.1092664,
   0.1145062,
   0.119874,
   0.1253645,
   0.1309717,
   0.1366892,
   0.1425096,
   0.1484252,
   0.1544276,
   0.1605076,
   0.1666555,
   0.1791135,
   0.1917129,
   0.2169398,
   0.229353,
   0.23546,
   0.2414813,
   0.2474021,
   0.2532076,
   0.258883,
   0.2644137,
   0.2697851,
   0.2749827,
   0.2799925,
   0.2848005,
   0.2893935,
   0.2937584,
   0.2958514,
   0.2978827,
   0.2998509,
   0.3017546,
   0.3035923,
   0.3053627,
   0.3070645,
   0.3086964,
   0.3102572,
   0.3117458,
   0.3131611,
   0.3145019,
   0.3157673,
   0.3169563,
   0.318068,
   0.3191016,
   0.3200563,
   0.3209314,
   0.3217261,
   0.32244,
   0.3230723,
   0.3236228,
   0.3240908,
   0.3244762,
   0.3247785,
   0.3249975,
   0.3251331,
   0.3251852,
   0.3251537,
   0.3250387,
   0.3248402,
   0.3245584,
   0.3241935,
   0.3237458,
   0.3232156,
   0.3226034,
   0.3219096,
   0.3211348,
   0.3202794,
   0.3193443,
   0.3183301,
   0.3172375,
   0.3160675,
   0.3148208,
   0.3134985,
   0.3121015,
   0.3106309,
   0.3090877,
   0.3074732,
   0.3057886,
   0.304035,
   0.3022137,
   0.3003262,
   0.2983738,
   0.2963579,
   0.29428,
   0.289944,
   0.2853785,
   0.2805962,
   0.2756106,
   0.2704353,
   0.2650846,
   0.2595728,
   0.2539144,
   0.2481241,
   0.2422167,
   0.236207,
   0.2301098,
   0.2177108,
   0.2051347,
   0.1924918,
   0.1798868,
   0.1674174,
   0.1612618,
   0.1551729,
   0.1491605,
   0.1432337,
   0.1374011,
   0.1316706,
   0.1260494,
   0.1205442,
   0.115161,
   0.1099051,
   0.1047813,
   0.09979379,
   0.09494602,
   0.09259252,
   0.09030469,
   0.08808048,
   0.08591794,
   0.08177029,
   0.07784733,
   0.07413556,
   0.0706224,
   0.06729608,
   0.06414558,
   0.06116062,
   0.05833156,
   0.05564939,
   0.05310564,
   0.05069242,
   0.04840229,
   0.04622831,
   0.04416394,
   0.04220306,
   0.04033993,
   0.03856915,
   0.03688564,
   0.03528463,
   0.03376165,
   0.03231249,
   0.03093317,
   0.02961997,
   0.02717807,
   0.02496108,
   0.02294615,
   0.02111296,
   0.01944345,
   0.01792149,
   0.01653269,
   0.01526421,
   0.01410453,
   0.01304337,
   0.01207148,
   0.01118058,
   0.01036321,
   0.009612684,
   0.008922958,
   0.007704694,
   0.006670956,
   0.005791135,
   0.005040122,
   0.004397254,
   0.003845459,
   0.003370591,
   0.002606541,
   0.002032406,
   0.001597058,
   0.00126413,
   0.000808149,
   0.0005294279,
   0.0003545177,
   0.000168356,
   8.535155e-05,
   4.570891e-05,
   2.564721e-05,
   1.498008e-05,
   9.060607e-06,
   5.650909e-06,
   3.621309e-06,
   2.377484e-06,
   1.595111e-06,
   1.091343e-06,
   7.600373e-07,
   5.379271e-07,
   3.863912e-07,
   2.813329e-07,
   2.074146e-07,
   2.074146e-07,
   0};
   graph = new TGraph(254,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx30,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy30);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",254,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->SetMaximum(0.3577037);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]30);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx31[76] = {
   5.3,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy31[76] = {
   0,
   6.05861e-08,
   6.022577e-08,
   5.987231e-08,
   5.95257e-08,
   5.918595e-08,
   5.885306e-08,
   5.852703e-08,
   5.820786e-08,
   5.789555e-08,
   5.75901e-08,
   5.729151e-08,
   5.699977e-08,
   5.67149e-08,
   5.643689e-08,
   5.616573e-08,
   5.590144e-08,
   5.5644e-08,
   5.539343e-08,
   5.514971e-08,
   5.491286e-08,
   5.468286e-08,
   5.445972e-08,
   5.424344e-08,
   5.403402e-08,
   5.383146e-08,
   5.363577e-08,
   5.344693e-08,
   5.326494e-08,
   5.308982e-08,
   5.292156e-08,
   5.276016e-08,
   5.260562e-08,
   5.245793e-08,
   5.231711e-08,
   5.218315e-08,
   5.205604e-08,
   5.19358e-08,
   5.182241e-08,
   5.171588e-08,
   5.161622e-08,
   5.152341e-08,
   5.143746e-08,
   5.135837e-08,
   5.128614e-08,
   5.122077e-08,
   5.116226e-08,
   5.111061e-08,
   5.106582e-08,
   5.102789e-08,
   5.099682e-08,
   5.097261e-08,
   5.095525e-08,
   5.094476e-08,
   5.094113e-08,
   5.094435e-08,
   5.095444e-08,
   5.097138e-08,
   5.099519e-08,
   5.102585e-08,
   5.106337e-08,
   5.110776e-08,
   5.1159e-08,
   5.12171e-08,
   5.128206e-08,
   5.135388e-08,
   5.143256e-08,
   5.15181e-08,
   5.16105e-08,
   5.170976e-08,
   5.181587e-08,
   5.192885e-08,
   5.204869e-08,
   5.217538e-08,
   5.217538e-08,
   0};
   graph = new TGraph(76,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx31,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy31);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->SetMaximum(6.664471e-08);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]31);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx32[254] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359141,
   5.359219,
   5.359297,
   5.359375,
   5.359453,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361562,
   5.361875,
   5.3625,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374609,
   5.374688,
   5.374766,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy32[254] = {
   0,
   0.001621435,
   0.002200839,
   0.003057448,
   0.004363859,
   0.006430267,
   0.009843783,
   0.01578677,
   0.02041331,
   0.02682762,
   0.03591284,
   0.04909906,
   0.05792307,
   0.0687828,
   0.08226096,
   0.09914241,
   0.1204978,
   0.1332954,
   0.147808,
   0.1643155,
   0.1831522,
   0.2047189,
   0.2294986,
   0.2580759,
   0.2911625,
   0.3096616,
   0.329629,
   0.3512052,
   0.3745466,
   0.3998274,
   0.4272418,
   0.4570073,
   0.4893672,
   0.5245944,
   0.5629959,
   0.6049171,
   0.650748,
   0.7009291,
   0.7559598,
   0.7854679,
   0.8164069,
   0.8488597,
   0.8829154,
   0.9186686,
   0.956221,
   0.995681,
   1.037165,
   1.080797,
   1.126711,
   1.175049,
   1.225966,
   1.279627,
   1.336208,
   1.395901,
   1.458911,
   1.525459,
   1.595783,
   1.670141,
   1.748811,
   1.832093,
   1.920311,
   1.96638,
   2.013817,
   2.06267,
   2.112991,
   2.164832,
   2.218068,
   2.326826,
   2.438408,
   2.552715,
   2.669634,
   2.78904,
   2.910793,
   3.034739,
   3.160712,
   3.288532,
   3.418005,
   3.548925,
   3.814219,
   4.082522,
   4.619729,
   4.884066,
   5.014116,
   5.142339,
   5.268422,
   5.39205,
   5.512909,
   5.630685,
   5.745068,
   5.855751,
   5.962433,
   6.064821,
   6.162629,
   6.255579,
   6.300149,
   6.343407,
   6.38532,
   6.425858,
   6.464991,
   6.502692,
   6.538931,
   6.573683,
   6.606921,
   6.63862,
   6.668758,
   6.697311,
   6.724257,
   6.749577,
   6.773252,
   6.795262,
   6.815593,
   6.834227,
   6.851151,
   6.866352,
   6.879819,
   6.89154,
   6.901507,
   6.909713,
   6.916151,
   6.920815,
   6.923703,
   6.924812,
   6.924142,
   6.921692,
   6.917465,
   6.911464,
   6.903694,
   6.89416,
   6.88287,
   6.869833,
   6.855059,
   6.838558,
   6.820344,
   6.80043,
   6.778832,
   6.755566,
   6.73065,
   6.704103,
   6.675944,
   6.646195,
   6.614878,
   6.582017,
   6.547636,
   6.511761,
   6.474418,
   6.435635,
   6.395441,
   6.353864,
   6.310935,
   6.266685,
   6.174352,
   6.077129,
   5.97529,
   5.869121,
   5.758915,
   5.644971,
   5.527597,
   5.407101,
   5.283797,
   5.158,
   5.030024,
   4.900182,
   4.636147,
   4.368338,
   4.099108,
   3.830686,
   3.56515,
   3.434066,
   3.304404,
   3.17637,
   3.050159,
   2.925954,
   2.803922,
   2.684219,
   2.566986,
   2.45235,
   2.340427,
   2.231316,
   2.125107,
   2.021873,
   1.971756,
   1.923036,
   1.875672,
   1.829621,
   1.741297,
   1.657757,
   1.578715,
   1.503903,
   1.433069,
   1.365979,
   1.302414,
   1.242169,
   1.185053,
   1.130884,
   1.079494,
   1.030726,
   0.9844308,
   0.9404701,
   0.8987133,
   0.859038,
   0.8213292,
   0.7854788,
   0.7513855,
   0.7189537,
   0.6880937,
   0.6587212,
   0.6307566,
   0.5787565,
   0.5315457,
   0.4886377,
   0.4496001,
   0.4140479,
   0.3816377,
   0.3520633,
   0.325051,
   0.3003557,
   0.2777582,
   0.2570619,
   0.2380901,
   0.2206844,
   0.2047019,
   0.1900142,
   0.1640713,
   0.1420579,
   0.1233221,
   0.1073293,
   0.09363942,
   0.08188896,
   0.07177666,
   0.05550623,
   0.04328005,
   0.03400932,
   0.02691962,
   0.01720952,
   0.01127416,
   0.007549446,
   0.003585138,
   0.001817559,
   0.0009733703,
   0.0005461568,
   0.0003190006,
   0.0001929454,
   0.000120336,
   7.71157e-05,
   5.062847e-05,
   3.396785e-05,
   2.324013e-05,
   1.618498e-05,
   1.145515e-05,
   8.228193e-06,
   5.990977e-06,
   4.416889e-06,
   4.416889e-06,
   0};
   graph = new TGraph(254,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx32,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy32);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",254,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->SetMaximum(7.617293);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]32);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx33[76] = {
   5.3,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy33[76] = {
   0,
   1.57918,
   1.569788,
   1.560575,
   1.55154,
   1.542685,
   1.534008,
   1.52551,
   1.517191,
   1.509051,
   1.501089,
   1.493306,
   1.485702,
   1.478277,
   1.47103,
   1.463963,
   1.457074,
   1.450364,
   1.443833,
   1.43748,
   1.431306,
   1.425312,
   1.419495,
   1.413858,
   1.4084,
   1.40312,
   1.398019,
   1.393097,
   1.388354,
   1.383789,
   1.379403,
   1.375196,
   1.371168,
   1.367319,
   1.363648,
   1.360156,
   1.356843,
   1.353709,
   1.350754,
   1.347977,
   1.345379,
   1.34296,
   1.34072,
   1.338659,
   1.336776,
   1.335072,
   1.333547,
   1.332201,
   1.331033,
   1.330045,
   1.329235,
   1.328604,
   1.328151,
   1.327878,
   1.327783,
   1.327867,
   1.32813,
   1.328572,
   1.329192,
   1.329991,
   1.33097,
   1.332126,
   1.333462,
   1.334976,
   1.33667,
   1.338542,
   1.340592,
   1.342822,
   1.34523,
   1.347818,
   1.350583,
   1.353528,
   1.356652,
   1.359954,
   1.359954,
   0};
   graph = new TGraph(76,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx33,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy33);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->SetMaximum(1.737098);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]33);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx34[76] = {
   5.3,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy34[76] = {
   0,
   1.30294e-08,
   1.295191e-08,
   1.287589e-08,
   1.280135e-08,
   1.272829e-08,
   1.26567e-08,
   1.258658e-08,
   1.251794e-08,
   1.245078e-08,
   1.238509e-08,
   1.232087e-08,
   1.225814e-08,
   1.219687e-08,
   1.213708e-08,
   1.207877e-08,
   1.202193e-08,
   1.196657e-08,
   1.191268e-08,
   1.186027e-08,
   1.180933e-08,
   1.175987e-08,
   1.171188e-08,
   1.166537e-08,
   1.162033e-08,
   1.157677e-08,
   1.153469e-08,
   1.149407e-08,
   1.145494e-08,
   1.141728e-08,
   1.138109e-08,
   1.134638e-08,
   1.131315e-08,
   1.128139e-08,
   1.12511e-08,
   1.122229e-08,
   1.119496e-08,
   1.11691e-08,
   1.114471e-08,
   1.11218e-08,
   1.110037e-08,
   1.108041e-08,
   1.106193e-08,
   1.104492e-08,
   1.102939e-08,
   1.101533e-08,
   1.100275e-08,
   1.099164e-08,
   1.098201e-08,
   1.097385e-08,
   1.096717e-08,
   1.096196e-08,
   1.095823e-08,
   1.095597e-08,
   1.095519e-08,
   1.095588e-08,
   1.095805e-08,
   1.096169e-08,
   1.096681e-08,
   1.097341e-08,
   1.098148e-08,
   1.099102e-08,
   1.100204e-08,
   1.101454e-08,
   1.102851e-08,
   1.104395e-08,
   1.106087e-08,
   1.107927e-08,
   1.109914e-08,
   1.112049e-08,
   1.114331e-08,
   1.11676e-08,
   1.119338e-08,
   1.122062e-08,
   1.122062e-08,
   0};
   graph = new TGraph(76,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx34,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy34);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->SetMaximum(1.433234e-08);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]34);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx35[254] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359141,
   5.359219,
   5.359297,
   5.359375,
   5.359453,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361562,
   5.361875,
   5.3625,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374609,
   5.374688,
   5.374766,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy35[254] = {
   0,
   0.01179977,
   0.0160163,
   0.02225014,
   0.03175737,
   0.04679535,
   0.07163673,
   0.114886,
   0.148555,
   0.1952342,
   0.2613506,
   0.3573114,
   0.4215269,
   0.500557,
   0.5986424,
   0.7214948,
   0.8769058,
   0.9700385,
   1.075652,
   1.195783,
   1.332864,
   1.489813,
   1.670143,
   1.878111,
   2.118894,
   2.253518,
   2.398828,
   2.555846,
   2.72571,
   2.909687,
   3.109192,
   3.325805,
   3.5613,
   3.817661,
   4.097122,
   4.402198,
   4.735726,
   5.100912,
   5.501389,
   5.716131,
   5.941285,
   6.177456,
   6.425291,
   6.68548,
   6.958762,
   7.245926,
   7.547819,
   7.865345,
   8.199476,
   8.551254,
   8.921796,
   9.312303,
   9.724065,
   10.15847,
   10.61702,
   11.10131,
   11.61308,
   12.15422,
   12.72672,
   13.33279,
   13.97479,
   14.31005,
   14.65526,
   15.01079,
   15.37699,
   15.75425,
   16.14167,
   16.93314,
   17.74516,
   18.57702,
   19.42788,
   20.29684,
   21.18288,
   22.08488,
   23.00163,
   23.93182,
   24.87404,
   25.8268,
   27.75744,
   29.70997,
   33.61942,
   35.5431,
   36.48951,
   37.42264,
   38.34019,
   39.23988,
   40.11941,
   40.97651,
   41.80891,
   42.61439,
   43.39076,
   44.13587,
   44.84765,
   45.52409,
   45.84844,
   46.16324,
   46.46825,
   46.76326,
   47.04805,
   47.32241,
   47.58614,
   47.83904,
   48.08092,
   48.31161,
   48.53094,
   48.73873,
   48.93483,
   49.11909,
   49.29138,
   49.45155,
   49.59951,
   49.73511,
   49.85828,
   49.9689,
   50.0669,
   50.1522,
   50.22474,
   50.28445,
   50.3313,
   50.36525,
   50.38626,
   50.39433,
   50.38946,
   50.37163,
   50.34087,
   50.2972,
   50.24065,
   50.17127,
   50.08911,
   49.99423,
   49.88671,
   49.76663,
   49.63408,
   49.48916,
   49.33199,
   49.16267,
   48.98135,
   48.78815,
   48.58323,
   48.36674,
   48.13883,
   47.89969,
   47.64949,
   47.38841,
   47.11666,
   46.83442,
   46.54191,
   46.23934,
   45.92693,
   45.60491,
   44.93297,
   44.22544,
   43.48432,
   42.71169,
   41.90968,
   41.08048,
   40.2263,
   39.34941,
   38.45208,
   37.53661,
   36.60528,
   35.66038,
   33.7389,
   31.78996,
   29.83067,
   27.87727,
   25.94487,
   24.99093,
   24.04733,
   23.11558,
   22.1971,
   21.29321,
   20.40514,
   19.53402,
   18.68087,
   17.84663,
   17.03212,
   16.23809,
   15.46516,
   14.7139,
   14.34917,
   13.99462,
   13.64994,
   13.3148,
   12.67204,
   12.06409,
   11.48888,
   10.94444,
   10.42895,
   9.940716,
   9.478134,
   9.039711,
   8.624051,
   8.229844,
   7.855863,
   7.50096,
   7.164055,
   6.844137,
   6.540258,
   6.251527,
   5.977106,
   5.71621,
   5.468101,
   5.232083,
   5.007504,
   4.79375,
   4.590241,
   4.211818,
   3.868248,
   3.555991,
   3.271901,
   3.013174,
   2.777314,
   2.562091,
   2.365512,
   2.185796,
   2.021346,
   1.870731,
   1.732667,
   1.605999,
   1.489689,
   1.382801,
   1.194005,
   1.033806,
   0.897459,
   0.7810737,
   0.6814476,
   0.5959353,
   0.5223444,
   0.4039387,
   0.3149644,
   0.2474979,
   0.1959037,
   0.1252398,
   0.08204607,
   0.05494002,
   0.02609033,
   0.01322703,
   0.007083564,
   0.003974578,
   0.002321481,
   0.001404133,
   0.0008757279,
   0.0005611985,
   0.0003684415,
   0.0002471962,
   0.0001691267,
   0.0001177839,
   8.336319e-05,
   5.98795e-05,
   4.359849e-05,
   3.214328e-05,
   3.214328e-05,
   0};
   graph = new TGraph(254,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx35,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy35);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",254,5.282,5.498);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->SetMaximum(55.43377);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]35);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_fx36[256] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359141,
   5.359219,
   5.359297,
   5.359375,
   5.359453,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361562,
   5.361875,
   5.3625,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374609,
   5.374688,
   5.374766,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_fy36[256] = {
   0,
   3.658719,
   3.658719,
   3.621186,
   3.587885,
   3.560421,
   3.541683,
   3.537137,
   3.557792,
   3.584148,
   3.627561,
   3.696253,
   3.803541,
   3.87811,
   3.971736,
   4.089843,
   4.23974,
   4.431394,
   4.546997,
   4.678593,
   4.828789,
   5.000696,
   5.198046,
   5.425336,
   5.68801,
   5.992693,
   6.163253,
   6.347491,
   6.546714,
   6.762377,
   6.996104,
   7.249702,
   7.525196,
   7.824851,
   8.15121,
   8.507128,
   8.895823,
   9.320925,
   9.786536,
   10.29731,
   10.57125,
   10.85851,
   11.15987,
   11.47616,
   11.80825,
   12.15709,
   12.5237,
   12.90915,
   13.3146,
   13.7413,
   14.19058,
   14.66386,
   15.16269,
   15.68872,
   16.24372,
   16.8296,
   17.44842,
   18.1024,
   18.79395,
   19.52563,
   20.30026,
   21.12085,
   21.54939,
   21.99067,
   22.44514,
   22.91327,
   23.39556,
   23.89083,
   24.90266,
   25.94079,
   27.00429,
   28.09211,
   29.20309,
   30.33592,
   31.48917,
   32.66129,
   33.85061,
   35.05532,
   36.2735,
   38.74204,
   41.23859,
   46.23732,
   48.69697,
   49.90707,
   51.10017,
   52.27334,
   53.42366,
   54.5482,
   55.64403,
   56.70827,
   57.73808,
   58.73063,
   59.68321,
   60.59313,
   61.45784,
   61.87246,
   62.27485,
   62.66473,
   63.04181,
   63.40581,
   63.75647,
   64.09353,
   64.41673,
   64.72585,
   65.02064,
   65.30089,
   65.56638,
   65.81692,
   66.05232,
   66.27239,
   66.47698,
   66.66592,
   66.83907,
   66.9963,
   67.13748,
   67.26252,
   67.37131,
   67.46377,
   67.53982,
   67.59942,
   67.64251,
   67.66906,
   67.67905,
   67.67246,
   67.64932,
   67.60963,
   67.55342,
   67.48074,
   67.39164,
   67.28619,
   67.16447,
   67.02658,
   66.87261,
   66.7027,
   66.51696,
   66.31554,
   66.09859,
   65.86628,
   65.61878,
   65.35627,
   65.07897,
   64.78706,
   64.48078,
   64.16035,
   63.826,
   63.478,
   63.11658,
   62.74202,
   62.35459,
   61.95458,
   61.54227,
   60.68196,
   59.77611,
   58.8273,
   57.83817,
   56.81145,
   55.74994,
   54.65649,
   53.53398,
   52.38533,
   51.21346,
   50.0213,
   48.81179,
   46.35224,
   43.85756,
   41.34965,
   38.84928,
   36.37578,
   35.15471,
   33.94688,
   32.75421,
   31.57852,
   30.42151,
   29.28473,
   28.16963,
   27.07753,
   26.00962,
   24.96696,
   23.95049,
   22.96103,
   21.99928,
   21.53237,
   21.07847,
   20.63719,
   20.20813,
   19.3852,
   18.60682,
   17.87032,
   17.17319,
   16.5131,
   15.88788,
   15.29548,
   14.734,
   14.20163,
   13.69671,
   13.21768,
   12.76305,
   12.33144,
   11.92158,
   11.53223,
   11.16227,
   10.81061,
   10.47626,
   10.15827,
   9.855755,
   9.567873,
   9.293841,
   9.03292,
   8.547663,
   8.107002,
   7.70641,
   7.341859,
   7.009764,
   6.706931,
   6.430505,
   6.17794,
   5.946955,
   5.735507,
   5.541766,
   5.364088,
   5.200997,
   5.051163,
   4.913391,
   4.669825,
   4.462869,
   4.286455,
   4.135606,
   4.006223,
   3.894923,
   3.798901,
   3.643749,
   3.526353,
   3.436578,
   3.367212,
   3.2704,
   3.209145,
   3.168885,
   3.12205,
   3.097318,
   3.082834,
   3.073881,
   3.068442,
   3.065593,
   3.064893,
   3.066116,
   3.069145,
   3.073915,
   3.080391,
   3.088552,
   3.098384,
   3.10988,
   3.123035,
   3.137847,
   3.137847,
   3.137847,
   0};
   graph = new TGraph(256,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_fx36,Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]_fy36);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",256,5.276,5.504);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->SetMaximum(74.44695);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmphi_2cOmpsi_2oRfit23cB_NormoBmBs_2cOmphi_2cOmpsi_2cB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mphi_2,mpsi_2|fit23]_Norm[mBs_2,mphi_2,mpsi_2]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fx3004[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fy3004[36] = {
   1,
   4,
   0,
   2,
   2,
   3,
   2,
   4,
   2,
   4,
   9,
   15,
   49,
   63,
   40,
   6,
   6,
   0,
   4,
   1,
   2,
   2,
   5,
   4,
   0,
   6,
   4,
   2,
   3,
   3,
   5,
   3,
   2,
   1,
   2,
   2};
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_felx3004[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fely3004[36] = {
   0.8272462,
   1.914339,
   0,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   1.914339,
   2.943461,
   3.82938,
   6.976026,
   7.916129,
   6.298,
   2.379931,
   2.379931,
   0,
   1.914339,
   0.8272462,
   1.291815,
   1.291815,
   2.159691,
   1.914339,
   0,
   2.379931,
   1.914339,
   1.291815,
   1.632705,
   1.632705,
   2.159691,
   1.632705,
   1.291815,
   0.8272462,
   1.291815,
   1.291815};
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fehx3004[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fehy3004[36] = {
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   3.162753,
   4.110204,
   4.958738,
   8.047634,
   8.979274,
   7.377261,
   3.583642,
   3.583642,
   1.147874,
   3.162753,
   2.299527,
   2.63786,
   2.63786,
   3.382473,
   3.162753,
   1.147874,
   3.583642,
   3.162753,
   2.63786,
   2.918186,
   2.918186,
   3.382473,
   2.918186,
   2.63786,
   2.299527,
   2.63786,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fx3004,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fy3004,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_felx3004,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fehx3004,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fely3004,h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]_fehy3004);
   grae->SetName("h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]");
   grae->SetTitle("Histogram of ds_1000_plot__mBs_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004 = new TH1F("Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004","Histogram of ds_1000_plot__mBs_2",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->SetMaximum(79.1772);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit23cB_CutoBsampleeQeQsamplecLcLScB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit23]_Cut[sample==sample::S]3004);
   
   grae->Draw("p");
   
   TH1D *frame_c61aee0__8 = new TH1D("frame_c61aee0__8","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_c61aee0__8->SetBinContent(1,75.57824);
   frame_c61aee0__8->SetMinimum(0);
   frame_c61aee0__8->SetMaximum(100);
   frame_c61aee0__8->SetEntries(1);
   frame_c61aee0__8->SetDirectory(0);
   frame_c61aee0__8->SetStats(0);
   frame_c61aee0__8->SetMarkerStyle(20);
   frame_c61aee0__8->GetXaxis()->SetNdivisions(505);
   frame_c61aee0__8->GetXaxis()->SetLabelFont(132);
   frame_c61aee0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_c61aee0__8->GetXaxis()->SetLabelSize(0.05);
   frame_c61aee0__8->GetXaxis()->SetTitleSize(-1);
   frame_c61aee0__8->GetXaxis()->SetTitleOffset(1);
   frame_c61aee0__8->GetXaxis()->SetTitleFont(132);
   frame_c61aee0__8->GetYaxis()->SetNdivisions(3000505);
   frame_c61aee0__8->GetYaxis()->SetLabelFont(132);
   frame_c61aee0__8->GetYaxis()->SetLabelSize(0.05);
   frame_c61aee0__8->GetYaxis()->SetTitleSize(0.05);
   frame_c61aee0__8->GetYaxis()->SetTitleFont(132);
   frame_c61aee0__8->GetZaxis()->SetLabelFont(132);
   frame_c61aee0__8->GetZaxis()->SetLabelSize(0.05);
   frame_c61aee0__8->GetZaxis()->SetTitleSize(0.05);
   frame_c61aee0__8->GetZaxis()->SetTitleOffset(1);
   frame_c61aee0__8->GetZaxis()->SetTitleFont(132);
   frame_c61aee0__8->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig2b.C <==
void x_3D_phi_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:19 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(0.9856024,-11.56627,1.063916,84.81928);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_c7ee540__9 = new TH1D("frame_c7ee540__9","A RooPlot of \"mphi_2\"",32,0.995,1.06);
   frame_c7ee540__9->SetBinContent(1,56.52306);
   frame_c7ee540__9->SetMinimum(0);
   frame_c7ee540__9->SetMaximum(80);
   frame_c7ee540__9->SetEntries(1);
   frame_c7ee540__9->SetDirectory(0);
   frame_c7ee540__9->SetStats(0);
   frame_c7ee540__9->SetMarkerStyle(20);
   frame_c7ee540__9->GetXaxis()->SetNdivisions(505);
   frame_c7ee540__9->GetXaxis()->SetLabelFont(132);
   frame_c7ee540__9->GetXaxis()->SetLabelOffset(0.015);
   frame_c7ee540__9->GetXaxis()->SetLabelSize(0.05);
   frame_c7ee540__9->GetXaxis()->SetTitleSize(-1);
   frame_c7ee540__9->GetXaxis()->SetTitleOffset(1);
   frame_c7ee540__9->GetXaxis()->SetTitleFont(132);
   frame_c7ee540__9->GetYaxis()->SetNdivisions(3000505);
   frame_c7ee540__9->GetYaxis()->SetLabelFont(132);
   frame_c7ee540__9->GetYaxis()->SetLabelSize(0.05);
   frame_c7ee540__9->GetYaxis()->SetTitleSize(0.05);
   frame_c7ee540__9->GetYaxis()->SetTitleFont(132);
   frame_c7ee540__9->GetZaxis()->SetLabelFont(132);
   frame_c7ee540__9->GetZaxis()->SetLabelSize(0.05);
   frame_c7ee540__9->GetZaxis()->SetTitleSize(0.05);
   frame_c7ee540__9->GetZaxis()->SetTitleOffset(1);
   frame_c7ee540__9->GetZaxis()->SetTitleFont(132);
   frame_c7ee540__9->Draw("FUNC");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx37[125] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003379,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy37[125] = {
   0,
   0.7890232,
   0.7890232,
   0.8000726,
   0.8108554,
   0.821383,
   0.8316656,
   0.8417128,
   0.8515336,
   0.8611365,
   0.8705291,
   0.8797189,
   0.8887128,
   0.8975173,
   0.9061383,
   0.9145818,
   0.9228532,
   0.9309576,
   0.9388998,
   0.9466846,
   0.9543163,
   0.9617992,
   0.9691371,
   0.9763338,
   0.9833931,
   0.9903183,
   0.9971127,
   1.00378,
   1.010322,
   1.016742,
   1.023044,
   1.029229,
   1.035301,
   1.041262,
   1.047113,
   1.052859,
   1.058499,
   1.069476,
   1.08006,
   1.090265,
   1.100106,
   1.109596,
   1.118748,
   1.127572,
   1.136079,
   1.14428,
   1.152185,
   1.159802,
   1.16714,
   1.174208,
   1.181013,
   1.187563,
   1.193864,
   1.199924,
   1.205749,
   1.211344,
   1.216717,
   1.221872,
   1.226815,
   1.231551,
   1.236085,
   1.240422,
   1.244567,
   1.248523,
   1.252295,
   1.255888,
   1.259304,
   1.262549,
   1.265625,
   1.268536,
   1.271285,
   1.273877,
   1.276314,
   1.278599,
   1.280735,
   1.282725,
   1.284572,
   1.286279,
   1.287849,
   1.289283,
   1.290586,
   1.291758,
   1.292802,
   1.293721,
   1.294517,
   1.295192,
   1.295749,
   1.296189,
   1.296514,
   1.296727,
   1.296829,
   1.296822,
   1.296708,
   1.296489,
   1.296167,
   1.295743,
   1.294597,
   1.293064,
   1.291156,
   1.288886,
   1.286264,
   1.283303,
   1.280011,
   1.276399,
   1.272477,
   1.268255,
   1.263741,
   1.258944,
   1.253873,
   1.248535,
   1.242938,
   1.23709,
   1.230998,
   1.22467,
   1.218111,
   1.21133,
   1.204332,
   1.197123,
   1.18971,
   1.182098,
   1.174293,
   1.166301,
   1.166301,
   1.166301,
   0};
   TGraph *graph = new TGraph(125,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx37,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy37);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",125,0.9860625,1.068938);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->SetMaximum(1.426512);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]37);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx38[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy38[252] = {
   0,
   0.006269389,
   0.01036125,
   0.01638254,
   0.02524785,
   0.03121108,
   0.03856722,
   0.04771902,
   0.05922011,
   0.0738464,
   0.0826613,
   0.09270918,
   0.1042115,
   0.1174403,
   0.1327316,
   0.1505052,
   0.171289,
   0.195754,
   0.2096271,
   0.2247617,
   0.2413061,
   0.2594302,
   0.279329,
   0.3012276,
   0.3253857,
   0.3521048,
   0.3817352,
   0.4146855,
   0.451434,
   0.471404,
   0.492541,
   0.5149306,
   0.5386656,
   0.5638468,
   0.5905836,
   0.6189951,
   0.6492103,
   0.6813695,
   0.7156253,
   0.752143,
   0.7911023,
   0.8326978,
   0.8771405,
   0.9246584,
   0.975498,
   1.029925,
   1.088224,
   1.150701,
   1.183607,
   1.217682,
   1.252969,
   1.289513,
   1.32736,
   1.366558,
   1.407156,
   1.449201,
   1.492745,
   1.537838,
   1.584531,
   1.632875,
   1.682922,
   1.734723,
   1.788329,
   1.84379,
   1.901153,
   1.960467,
   2.021775,
   2.08512,
   2.150541,
   2.218071,
   2.28774,
   2.359574,
   2.433589,
   2.509797,
   2.5882,
   2.66879,
   2.75155,
   2.83645,
   2.923448,
   3.012489,
   3.103499,
   3.19639,
   3.291056,
   3.387372,
   3.485191,
   3.584346,
   3.785884,
   3.990194,
   4.195104,
   4.398073,
   4.497942,
   4.59622,
   4.692505,
   4.786379,
   4.877417,
   4.965186,
   5.049256,
   5.129195,
   5.167484,
   5.204584,
   5.240443,
   5.275012,
   5.308244,
   5.340091,
   5.370508,
   5.399451,
   5.42688,
   5.452755,
   5.477037,
   5.499693,
   5.520689,
   5.539995,
   5.557584,
   5.573432,
   5.587516,
   5.599817,
   5.610319,
   5.61901,
   5.625879,
   5.63092,
   5.634129,
   5.635506,
   5.635053,
   5.632776,
   5.628684,
   5.622789,
   5.615105,
   5.605651,
   5.594447,
   5.581517,
   5.566886,
   5.550584,
   5.532641,
   5.513091,
   5.49197,
   5.469316,
   5.445168,
   5.419567,
   5.392557,
   5.364183,
   5.33449,
   5.303526,
   5.271339,
   5.237978,
   5.167935,
   5.093802,
   5.015989,
   4.934909,
   4.850967,
   4.764566,
   4.676095,
   4.585932,
   4.494438,
   4.308814,
   4.121738,
   3.93539,
   3.751605,
   3.661154,
   3.57188,
   3.483921,
   3.397396,
   3.312407,
   3.229042,
   3.147373,
   3.067458,
   2.989342,
   2.913059,
   2.838634,
   2.76608,
   2.695404,
   2.626604,
   2.559671,
   2.494591,
   2.431345,
   2.369909,
   2.310255,
   2.252353,
   2.196169,
   2.141667,
   2.08881,
   2.037558,
   1.987872,
   1.939711,
   1.893033,
   1.847796,
   1.80396,
   1.761483,
   1.720324,
   1.680441,
   1.641795,
   1.604346,
   1.568056,
   1.532886,
   1.46576,
   1.402682,
   1.343382,
   1.287604,
   1.235108,
   1.185671,
   1.139083,
   1.095149,
   1.053688,
   1.014532,
   0.9775255,
   0.9425227,
   0.9093901,
   0.8780036,
   0.8482482,
   0.8200175,
   0.793213,
   0.7677435,
   0.7435244,
   0.7204773,
   0.6776139,
   0.6386328,
   0.6030852,
   0.5705832,
   0.5407904,
   0.5134148,
   0.4882016,
   0.4649284,
   0.4434002,
   0.4234455,
   0.4049133,
   0.3876701,
   0.3715976,
   0.3425558,
   0.3170769,
   0.2945913,
   0.2746395,
   0.2568467,
   0.2409054,
   0.2265613,
   0.2136025,
   0.1911579,
   0.1724551,
   0.1566833,
   0.143242,
   0.1316787,
   0.1216468,
   0.1051583,
   0.09223184,
   0.08187254,
   0.0734151,
   0.06640001,
   0.06050103,
   0.05548099,
   0.05116378,
   0.04741506,
   0.04410342,
   0.04410342,
   0};
   graph = new TGraph(252,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx38,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy38);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",252,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->SetMaximum(6.199057);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]38);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx39[123] = {
   0.995,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003379,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy39[123] = {
   0,
   0.05284339,
   0.05358341,
   0.05430557,
   0.05501063,
   0.05569929,
   0.05637219,
   0.05702992,
   0.05767305,
   0.05830211,
   0.05891758,
   0.05951993,
   0.06010959,
   0.06068697,
   0.06125246,
   0.06180642,
   0.06234919,
   0.06288111,
   0.06340248,
   0.0639136,
   0.06441475,
   0.06490619,
   0.06538818,
   0.06586096,
   0.06632477,
   0.06677981,
   0.06722631,
   0.06766447,
   0.06809447,
   0.06851652,
   0.06893078,
   0.06933742,
   0.06973662,
   0.07012852,
   0.07051329,
   0.07089107,
   0.07162621,
   0.07233503,
   0.07301852,
   0.07367762,
   0.07431321,
   0.0749261,
   0.07551707,
   0.07608684,
   0.0766361,
   0.07716549,
   0.07767564,
   0.07816711,
   0.07864046,
   0.07909621,
   0.07953486,
   0.07995688,
   0.08036272,
   0.08075282,
   0.08112758,
   0.0814874,
   0.08183266,
   0.08216371,
   0.0824809,
   0.08278457,
   0.08307503,
   0.08335259,
   0.08361755,
   0.0838702,
   0.08411079,
   0.08433961,
   0.0845569,
   0.08476291,
   0.08495787,
   0.08514203,
   0.0853156,
   0.08547879,
   0.08563182,
   0.08577489,
   0.08590818,
   0.0860319,
   0.08614623,
   0.08625134,
   0.08634742,
   0.08643462,
   0.08651311,
   0.08658306,
   0.08664462,
   0.08669793,
   0.08674315,
   0.08678042,
   0.08680988,
   0.08683167,
   0.08684591,
   0.08685274,
   0.08685229,
   0.08684467,
   0.08683002,
   0.08680844,
   0.08678005,
   0.08670329,
   0.08660062,
   0.08647286,
   0.08632081,
   0.08614523,
   0.08594685,
   0.08572639,
   0.08548451,
   0.08522187,
   0.08493908,
   0.08463677,
   0.0843155,
   0.08397584,
   0.08361833,
   0.0832435,
   0.08285184,
   0.08244386,
   0.08202003,
   0.0815808,
   0.08112662,
   0.08065792,
   0.08017513,
   0.07967864,
   0.07916885,
   0.07864614,
   0.0781109,
   0.0781109,
   0};
   graph = new TGraph(123,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx39,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy39);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",123,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->SetMaximum(0.09553802);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]39);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx40[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy40[252] = {
   0,
   1.308242e-10,
   2.162097e-10,
   3.418568e-10,
   5.268503e-10,
   6.512858e-10,
   8.047875e-10,
   9.957593e-10,
   1.235754e-09,
   1.540963e-09,
   1.724905e-09,
   1.934575e-09,
   2.174596e-09,
   2.450642e-09,
   2.769729e-09,
   3.140613e-09,
   3.574311e-09,
   4.084825e-09,
   4.374316e-09,
   4.690132e-09,
   5.035367e-09,
   5.413565e-09,
   5.828798e-09,
   6.285758e-09,
   6.789869e-09,
   7.347419e-09,
   7.96572e-09,
   8.6533e-09,
   9.420135e-09,
   9.836852e-09,
   1.027792e-08,
   1.074513e-08,
   1.124041e-08,
   1.176587e-08,
   1.232379e-08,
   1.291665e-08,
   1.354716e-08,
   1.421823e-08,
   1.493305e-08,
   1.569507e-08,
   1.650804e-08,
   1.737602e-08,
   1.830341e-08,
   1.929497e-08,
   2.035585e-08,
   2.149158e-08,
   2.270811e-08,
   2.401183e-08,
   2.469849e-08,
   2.540953e-08,
   2.614587e-08,
   2.690843e-08,
   2.76982e-08,
   2.851616e-08,
   2.936331e-08,
   3.024068e-08,
   3.114931e-08,
   3.209027e-08,
   3.306462e-08,
   3.407342e-08,
   3.511776e-08,
   3.61987e-08,
   3.731731e-08,
   3.847461e-08,
   3.967162e-08,
   4.090933e-08,
   4.218866e-08,
   4.351049e-08,
   4.487562e-08,
   4.628478e-08,
   4.773859e-08,
   4.923755e-08,
   5.078204e-08,
   5.237229e-08,
   5.400832e-08,
   5.569001e-08,
   5.741697e-08,
   5.918859e-08,
   6.1004e-08,
   6.286201e-08,
   6.476113e-08,
   6.669951e-08,
   6.867492e-08,
   7.068475e-08,
   7.272595e-08,
   7.479503e-08,
   7.900056e-08,
   8.326392e-08,
   8.753981e-08,
   9.17752e-08,
   9.385916e-08,
   9.590996e-08,
   9.791914e-08,
   9.987803e-08,
   1.017777e-07,
   1.036092e-07,
   1.053635e-07,
   1.070316e-07,
   1.078306e-07,
   1.086048e-07,
   1.09353e-07,
   1.100744e-07,
   1.107679e-07,
   1.114324e-07,
   1.120671e-07,
   1.126711e-07,
   1.132435e-07,
   1.137834e-07,
   1.142901e-07,
   1.147628e-07,
   1.15201e-07,
   1.156038e-07,
   1.159709e-07,
   1.163016e-07,
   1.165955e-07,
   1.168521e-07,
   1.170713e-07,
   1.172526e-07,
   1.17396e-07,
   1.175012e-07,
   1.175681e-07,
   1.175969e-07,
   1.175874e-07,
   1.175399e-07,
   1.174545e-07,
   1.173315e-07,
   1.171712e-07,
   1.169739e-07,
   1.167401e-07,
   1.164703e-07,
   1.16165e-07,
   1.158248e-07,
   1.154504e-07,
   1.150424e-07,
   1.146017e-07,
   1.14129e-07,
   1.136251e-07,
   1.130908e-07,
   1.125272e-07,
   1.119351e-07,
   1.113155e-07,
   1.106694e-07,
   1.099978e-07,
   1.093016e-07,
   1.0784e-07,
   1.062931e-07,
   1.046693e-07,
   1.029774e-07,
   1.012258e-07,
   9.942285e-08,
   9.757672e-08,
   9.569527e-08,
   9.378605e-08,
   8.99126e-08,
   8.600886e-08,
   8.212032e-08,
   7.828526e-08,
   7.639781e-08,
   7.453492e-08,
   7.269945e-08,
   7.089392e-08,
   6.912046e-08,
   6.738087e-08,
   6.567667e-08,
   6.400906e-08,
   6.2379e-08,
   6.07872e-08,
   5.923416e-08,
   5.772017e-08,
   5.624536e-08,
   5.48097e-08,
   5.3413e-08,
   5.205497e-08,
   5.073521e-08,
   4.945322e-08,
   4.820842e-08,
   4.700017e-08,
   4.582777e-08,
   4.469047e-08,
   4.358749e-08,
   4.251801e-08,
   4.14812e-08,
   4.047621e-08,
   3.950217e-08,
   3.855822e-08,
   3.764349e-08,
   3.675711e-08,
   3.589823e-08,
   3.506599e-08,
   3.425956e-08,
   3.347811e-08,
   3.272083e-08,
   3.198694e-08,
   3.058621e-08,
   2.926996e-08,
   2.803254e-08,
   2.68686e-08,
   2.577317e-08,
   2.474156e-08,
   2.37694e-08,
   2.285262e-08,
   2.198746e-08,
   2.117039e-08,
   2.039816e-08,
   1.966775e-08,
   1.897637e-08,
   1.832142e-08,
   1.770051e-08,
   1.711142e-08,
   1.655209e-08,
   1.602061e-08,
   1.551523e-08,
   1.50343e-08,
   1.413986e-08,
   1.332644e-08,
   1.258466e-08,
   1.190644e-08,
   1.128475e-08,
   1.07135e-08,
   1.018737e-08,
   9.701726e-09,
   9.252493e-09,
   8.836096e-09,
   8.449382e-09,
   8.089565e-09,
   7.754178e-09,
   7.14816e-09,
   6.616486e-09,
   6.147278e-09,
   5.730939e-09,
   5.359655e-09,
   5.027007e-09,
   4.727686e-09,
   4.457272e-09,
   3.988918e-09,
   3.598644e-09,
   3.269531e-09,
   2.98905e-09,
   2.747757e-09,
   2.53842e-09,
   2.194354e-09,
   1.924614e-09,
   1.708445e-09,
   1.531963e-09,
   1.385578e-09,
   1.262483e-09,
   1.157729e-09,
   1.067642e-09,
   9.894166e-10,
   9.203121e-10,
   9.203121e-10,
   0};
   graph = new TGraph(252,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx40,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy40);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",252,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->SetMaximum(1.293566e-07);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]40);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx41[140] = {
   0.995,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003379,
   1.003633,
   1.003887,
   1.004141,
   1.004395,
   1.004648,
   1.004902,
   1.005156,
   1.00541,
   1.005664,
   1.005918,
   1.006172,
   1.006426,
   1.00668,
   1.006934,
   1.007187,
   1.007441,
   1.007695,
   1.007949,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034102,
   1.034609,
   1.035117,
   1.035625,
   1.036133,
   1.036641,
   1.037148,
   1.037656,
   1.038164,
   1.038672,
   1.03918,
   1.039688,
   1.040195,
   1.040703,
   1.041211,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy41[140] = {
   0,
   1.19994,
   1.216102,
   1.23184,
   1.247171,
   1.26211,
   1.276675,
   1.290877,
   1.304731,
   1.318249,
   1.331442,
   1.344321,
   1.356897,
   1.369179,
   1.381176,
   1.392897,
   1.404349,
   1.415541,
   1.42648,
   1.437173,
   1.447626,
   1.457846,
   1.467839,
   1.47761,
   1.487165,
   1.496509,
   1.505647,
   1.514584,
   1.523325,
   1.531874,
   1.540234,
   1.548411,
   1.556408,
   1.56423,
   1.571878,
   1.579358,
   1.586672,
   1.593823,
   1.600816,
   1.607652,
   1.614335,
   1.620868,
   1.627253,
   1.633493,
   1.63959,
   1.645547,
   1.651367,
   1.657052,
   1.662604,
   1.668025,
   1.673317,
   1.678483,
   1.683524,
   1.688443,
   1.697921,
   1.706931,
   1.715487,
   1.723602,
   1.731289,
   1.73856,
   1.745427,
   1.751899,
   1.757989,
   1.763704,
   1.769056,
   1.774053,
   1.778704,
   1.783017,
   1.787001,
   1.790663,
   1.79401,
   1.797051,
   1.799791,
   1.802237,
   1.804397,
   1.806275,
   1.807879,
   1.809214,
   1.810285,
   1.811098,
   1.811659,
   1.811972,
   1.812042,
   1.811874,
   1.811474,
   1.810844,
   1.809991,
   1.808918,
   1.807629,
   1.806128,
   1.804419,
   1.802507,
   1.800394,
   1.798085,
   1.795583,
   1.792891,
   1.790013,
   1.786952,
   1.783712,
   1.780295,
   1.776705,
   1.772944,
   1.769016,
   1.764923,
   1.760668,
   1.756255,
   1.751684,
   1.74696,
   1.742085,
   1.737061,
   1.731891,
   1.726577,
   1.721121,
   1.715527,
   1.709795,
   1.703929,
   1.69793,
   1.691801,
   1.685543,
   1.67916,
   1.666022,
   1.652403,
   1.638319,
   1.623783,
   1.608811,
   1.593415,
   1.577609,
   1.561406,
   1.544819,
   1.527858,
   1.510536,
   1.492865,
   1.474854,
   1.456515,
   1.437858,
   1.418894,
   1.399631,
   1.380079,
   1.380079,
   0};
   graph = new TGraph(140,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx41,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy41);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",140,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->SetMaximum(1.993246);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]41);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx42[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy42[252] = {
   0,
   0.00340994,
   0.005635516,
   0.008910515,
   0.01373238,
   0.0169758,
   0.02097683,
   0.02595452,
   0.03221,
   0.04016528,
   0.04495973,
   0.0504248,
   0.05668097,
   0.06387611,
   0.07219314,
   0.08186024,
   0.0931646,
   0.1064712,
   0.1140168,
   0.1222485,
   0.1312471,
   0.1411049,
   0.1519279,
   0.1638386,
   0.1769783,
   0.1915109,
   0.2076269,
   0.2255487,
   0.2455363,
   0.2563981,
   0.2678946,
   0.2800723,
   0.2929818,
   0.306678,
   0.3212202,
   0.3366733,
   0.3531074,
   0.370599,
   0.3892308,
   0.4090929,
   0.4302829,
   0.4529069,
   0.4770794,
   0.5029245,
   0.5305763,
   0.5601792,
   0.5918882,
   0.6258697,
   0.6437675,
   0.6623008,
   0.6814934,
   0.7013698,
   0.7219551,
   0.7432752,
   0.7653562,
   0.7882249,
   0.8119085,
   0.8364346,
   0.861831,
   0.8881256,
   0.9153463,
   0.9435212,
   0.9726776,
   1.002843,
   1.034043,
   1.066304,
   1.09965,
   1.134103,
   1.169685,
   1.206415,
   1.244309,
   1.283379,
   1.323637,
   1.365086,
   1.40773,
   1.451563,
   1.496576,
   1.542754,
   1.590072,
   1.638502,
   1.688002,
   1.738526,
   1.790015,
   1.842402,
   1.895606,
   1.949536,
   2.059154,
   2.170278,
   2.28173,
   2.392125,
   2.446444,
   2.499898,
   2.552268,
   2.603326,
   2.652842,
   2.70058,
   2.746306,
   2.789785,
   2.81061,
   2.830789,
   2.850293,
   2.869095,
   2.88717,
   2.904492,
   2.921035,
   2.936778,
   2.951697,
   2.96577,
   2.978977,
   2.991299,
   3.002719,
   3.01322,
   3.022787,
   3.031406,
   3.039067,
   3.045757,
   3.05147,
   3.056197,
   3.059933,
   3.062675,
   3.06442,
   3.065169,
   3.064923,
   3.063684,
   3.061458,
   3.058252,
   3.054073,
   3.048931,
   3.042837,
   3.035804,
   3.027846,
   3.018979,
   3.00922,
   2.998587,
   2.987099,
   2.974777,
   2.961643,
   2.947719,
   2.933028,
   2.917595,
   2.901445,
   2.884604,
   2.867097,
   2.848952,
   2.810856,
   2.770534,
   2.728212,
   2.684112,
   2.638456,
   2.591462,
   2.543342,
   2.494302,
   2.444538,
   2.343577,
   2.241826,
   2.14047,
   2.040509,
   1.991313,
   1.942757,
   1.894915,
   1.847854,
   1.801628,
   1.756286,
   1.711866,
   1.668399,
   1.625912,
   1.584422,
   1.543941,
   1.504479,
   1.466038,
   1.428618,
   1.392213,
   1.356816,
   1.322416,
   1.289001,
   1.256555,
   1.225062,
   1.194503,
   1.164859,
   1.13611,
   1.108234,
   1.08121,
   1.055015,
   1.029626,
   1.005022,
   0.9811796,
   0.9580761,
   0.9356892,
   0.9139969,
   0.8929772,
   0.8726087,
   0.8528703,
   0.8337413,
   0.7972313,
   0.7629231,
   0.7306695,
   0.7003316,
   0.6717791,
   0.64489,
   0.6195506,
   0.5956548,
   0.5731042,
   0.5518073,
   0.5316791,
   0.512641,
   0.49462,
   0.4775488,
   0.4613647,
   0.44601,
   0.431431,
   0.417578,
   0.4044052,
   0.3918698,
   0.3685563,
   0.3473543,
   0.3280199,
   0.3103419,
   0.2941375,
   0.2792478,
   0.2655343,
   0.252876,
   0.2411667,
   0.2303133,
   0.2202336,
   0.2108549,
   0.2021131,
   0.1863172,
   0.1724591,
   0.1602291,
   0.1493772,
   0.1396997,
   0.1310292,
   0.1232274,
   0.116179,
   0.1039714,
   0.09379884,
   0.0852205,
   0.07790975,
   0.07162042,
   0.06616405,
   0.05719594,
   0.05016518,
   0.04453072,
   0.0399307,
   0.03611517,
   0.03290669,
   0.03017628,
   0.02782813,
   0.0257892,
   0.02398798,
   0.02398798,
   0};
   graph = new TGraph(252,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx42,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy42);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",252,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->SetMaximum(3.371686);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]42);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx43[123] = {
   0.995,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003379,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy43[123] = {
   0,
   4.979792e-09,
   5.049528e-09,
   5.117583e-09,
   5.184025e-09,
   5.248922e-09,
   5.312334e-09,
   5.374316e-09,
   5.434923e-09,
   5.494203e-09,
   5.552203e-09,
   5.608967e-09,
   5.664534e-09,
   5.718945e-09,
   5.772235e-09,
   5.824438e-09,
   5.875588e-09,
   5.925714e-09,
   5.974846e-09,
   6.023013e-09,
   6.070239e-09,
   6.116551e-09,
   6.161972e-09,
   6.206526e-09,
   6.250233e-09,
   6.293115e-09,
   6.335192e-09,
   6.376482e-09,
   6.417004e-09,
   6.456776e-09,
   6.495815e-09,
   6.534136e-09,
   6.571755e-09,
   6.608687e-09,
   6.644946e-09,
   6.680547e-09,
   6.749824e-09,
   6.816621e-09,
   6.881031e-09,
   6.943143e-09,
   7.003038e-09,
   7.060795e-09,
   7.116486e-09,
   7.170179e-09,
   7.22194e-09,
   7.271828e-09,
   7.319903e-09,
   7.366217e-09,
   7.410824e-09,
   7.453773e-09,
   7.49511e-09,
   7.53488e-09,
   7.573125e-09,
   7.609886e-09,
   7.645203e-09,
   7.679111e-09,
   7.711647e-09,
   7.742844e-09,
   7.772735e-09,
   7.801352e-09,
   7.828724e-09,
   7.854881e-09,
   7.87985e-09,
   7.903658e-09,
   7.926331e-09,
   7.947894e-09,
   7.96837e-09,
   7.987784e-09,
   8.006157e-09,
   8.023511e-09,
   8.039868e-09,
   8.055247e-09,
   8.069668e-09,
   8.08315e-09,
   8.095711e-09,
   8.10737e-09,
   8.118144e-09,
   8.12805e-09,
   8.137103e-09,
   8.145321e-09,
   8.152718e-09,
   8.15931e-09,
   8.16511e-09,
   8.170134e-09,
   8.174396e-09,
   8.177908e-09,
   8.180684e-09,
   8.182737e-09,
   8.18408e-09,
   8.184723e-09,
   8.184681e-09,
   8.183963e-09,
   8.182582e-09,
   8.180548e-09,
   8.177873e-09,
   8.17064e-09,
   8.160964e-09,
   8.148924e-09,
   8.134596e-09,
   8.11805e-09,
   8.099355e-09,
   8.07858e-09,
   8.055786e-09,
   8.031035e-09,
   8.004386e-09,
   7.975897e-09,
   7.945622e-09,
   7.913613e-09,
   7.879923e-09,
   7.8446e-09,
   7.807692e-09,
   7.769245e-09,
   7.729304e-09,
   7.687912e-09,
   7.645112e-09,
   7.600943e-09,
   7.555446e-09,
   7.508659e-09,
   7.460618e-09,
   7.41136e-09,
   7.36092e-09,
   7.36092e-09,
   0};
   graph = new TGraph(123,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx43,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy43);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",123,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->SetMaximum(9.003196e-09);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]43);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx44[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy44[252] = {
   0,
   0.04626684,
   0.07646397,
   0.1208999,
   0.1863241,
   0.2303315,
   0.2846184,
   0.3521568,
   0.4370326,
   0.5449717,
   0.6100239,
   0.6841752,
   0.7690604,
   0.8666856,
   0.979533,
   1.110698,
   1.264079,
   1.444625,
   1.547006,
   1.658696,
   1.780791,
   1.914543,
   2.061393,
   2.223,
   2.401282,
   2.598463,
   2.817129,
   3.060297,
   3.331493,
   3.478868,
   3.634855,
   3.800085,
   3.975244,
   4.161077,
   4.358389,
   4.56806,
   4.791042,
   5.028371,
   5.281172,
   5.550666,
   5.838177,
   6.145144,
   6.473122,
   6.823795,
   7.198981,
   7.600639,
   8.030875,
   8.491943,
   8.734785,
   8.986248,
   9.246658,
   9.516345,
   9.795652,
   10.08493,
   10.38453,
   10.69482,
   11.01616,
   11.34894,
   11.69352,
   12.05029,
   12.41963,
   12.80191,
   13.19751,
   13.6068,
   14.03013,
   14.46785,
   14.9203,
   15.38777,
   15.87056,
   16.36892,
   16.88307,
   17.41318,
   17.9594,
   18.5218,
   19.1004,
   19.69514,
   20.30589,
   20.93244,
   21.57447,
   22.23156,
   22.9032,
   23.58872,
   24.28734,
   24.99813,
   25.72001,
   26.45176,
   27.93907,
   29.44683,
   30.95903,
   32.4569,
   33.19391,
   33.91919,
   34.62975,
   35.32252,
   35.99436,
   36.64209,
   37.2625,
   37.85244,
   38.135,
   38.40879,
   38.67342,
   38.92854,
   39.17378,
   39.4088,
   39.63328,
   39.84687,
   40.04929,
   40.24024,
   40.41944,
   40.58663,
   40.74158,
   40.88406,
   41.01386,
   41.13082,
   41.23475,
   41.32553,
   41.40304,
   41.46717,
   41.51787,
   41.55507,
   41.57875,
   41.58891,
   41.58557,
   41.56877,
   41.53857,
   41.49506,
   41.43836,
   41.36859,
   41.2859,
   41.19048,
   41.08251,
   40.9622,
   40.82979,
   40.68551,
   40.52965,
   40.36246,
   40.18425,
   39.99532,
   39.796,
   39.5866,
   39.36747,
   39.13897,
   38.90143,
   38.65523,
   38.13833,
   37.59124,
   37.017,
   36.41864,
   35.79917,
   35.16155,
   34.50865,
   33.84326,
   33.16805,
   31.79818,
   30.4176,
   29.04239,
   27.6861,
   27.01859,
   26.35976,
   25.71064,
   25.0721,
   24.4449,
   23.82969,
   23.22699,
   22.63723,
   22.06074,
   21.49779,
   20.94855,
   20.41312,
   19.89154,
   19.38381,
   18.88986,
   18.40958,
   17.94284,
   17.48946,
   17.04922,
   16.62192,
   16.20729,
   15.80508,
   15.415,
   15.03677,
   14.6701,
   14.31468,
   13.9702,
   13.63637,
   13.31287,
   12.99939,
   12.69564,
   12.40132,
   12.11612,
   11.83975,
   11.57194,
   11.31239,
   10.81702,
   10.35152,
   9.913891,
   9.502259,
   9.114852,
   8.750015,
   8.406204,
   8.081981,
   7.776009,
   7.487047,
   7.213943,
   6.95563,
   6.711118,
   6.479491,
   6.259902,
   6.051566,
   5.853754,
   5.665794,
   5.487062,
   5.316979,
   5.000656,
   4.712983,
   4.450649,
   4.21079,
   3.990925,
   3.788899,
   3.602831,
   3.431079,
   3.272205,
   3.124944,
   2.98818,
   2.860928,
   2.742316,
   2.527994,
   2.339964,
   2.174025,
   2.026785,
   1.895477,
   1.777834,
   1.671977,
   1.576344,
   1.410707,
   1.272684,
   1.156291,
   1.057097,
   0.9717623,
   0.897729,
   0.7760476,
   0.6806526,
   0.604203,
   0.5417888,
   0.4900188,
   0.4464855,
   0.4094386,
   0.3775785,
   0.3499137,
   0.3254744,
   0.3254744,
   0};
   graph = new TGraph(252,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx44,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy44);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",252,0.9885,1.0665);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->SetMaximum(45.7478);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]44);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_fx45[251] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_fy45[251] = {
   0,
   2.097753,
   2.097753,
   2.339541,
   2.563515,
   2.785706,
   3.025634,
   3.160756,
   3.312614,
   3.488441,
   3.698423,
   3.820602,
   3.957362,
   4.111729,
   4.287472,
   4.489326,
   4.723301,
   4.854662,
   4.997105,
   5.151957,
   5.320736,
   5.505185,
   5.707314,
   5.929443,
   6.174265,
   6.444908,
   6.745021,
   7.078872,
   7.259981,
   7.451466,
   7.654091,
   7.868684,
   8.096146,
   8.337453,
   8.593668,
   8.865941,
   9.155527,
   9.463786,
   9.792194,
   10.14235,
   10.516,
   10.91502,
   11.34145,
   11.79749,
   12.2855,
   12.80804,
   13.36782,
   13.66258,
   13.96776,
   14.28375,
   14.61094,
   14.94976,
   15.30063,
   15.66398,
   16.04023,
   16.42986,
   16.83329,
   17.25099,
   17.68343,
   18.13105,
   18.59432,
   19.07368,
   19.56958,
   20.08246,
   20.61273,
   21.1608,
   21.72703,
   22.31177,
   22.91533,
   23.53798,
   24.17993,
   24.84134,
   25.52231,
   26.22286,
   26.94291,
   27.68233,
   28.44083,
   29.21805,
   30.01348,
   30.82649,
   31.65627,
   32.50189,
   33.36221,
   34.23594,
   35.12159,
   36.92168,
   38.74646,
   40.57657,
   42.38934,
   43.28128,
   44.15904,
   45.01899,
   45.85742,
   46.67054,
   47.45449,
   48.2054,
   48.91946,
   49.26149,
   49.5929,
   49.91324,
   50.22207,
   50.51895,
   50.80348,
   51.07525,
   51.33387,
   51.57897,
   51.8102,
   52.02722,
   52.22972,
   52.4174,
   52.59001,
   52.7473,
   52.88903,
   53.01503,
   53.12512,
   53.21916,
   53.29702,
   53.35863,
   53.40393,
   53.43287,
   53.44547,
   53.44173,
   53.42171,
   53.3855,
   53.33319,
   53.26492,
   53.18085,
   53.08116,
   52.96607,
   52.8358,
   52.69061,
   52.53078,
   52.35661,
   52.16842,
   51.96654,
   51.75133,
   51.52315,
   51.2824,
   51.02947,
   50.76478,
   50.48873,
   50.20178,
   49.90434,
   49.27983,
   48.61881,
   47.92495,
   47.20192,
   46.45336,
   45.68284,
   44.89384,
   44.08973,
   43.27374,
   41.61822,
   39.94972,
   38.28769,
   36.6485,
   35.84176,
   35.04552,
   34.261,
   33.48927,
   32.73125,
   31.98772,
   31.2593,
   30.54653,
   29.84981,
   29.16945,
   28.50566,
   27.85856,
   27.2282,
   26.61458,
   26.01762,
   25.43719,
   24.87312,
   24.32519,
   23.79316,
   23.27676,
   22.77568,
   22.28961,
   21.8182,
   21.36112,
   20.918,
   20.48848,
   20.07219,
   19.66877,
   19.27783,
   18.89901,
   18.53194,
   18.17626,
   17.83162,
   17.49765,
   16.86036,
   16.26173,
   15.6992,
   15.17035,
   14.67292,
   14.20475,
   13.76385,
   13.34835,
   12.95651,
   12.58672,
   12.23748,
   11.90739,
   11.59516,
   11.2996,
   11.01959,
   10.75412,
   10.50224,
   10.26305,
   10.03576,
   9.81961,
   9.613893,
   9.231224,
   8.883114,
   8.565558,
   8.275095,
   8.008726,
   7.763843,
   7.538176,
   7.329739,
   7.136792,
   6.957808,
   6.791438,
   6.636493,
   6.491916,
   6.230225,
   6.000025,
   5.796239,
   5.614771,
   5.452281,
   5.306032,
   5.173758,
   5.053572,
   4.843392,
   4.665563,
   4.512886,
   4.380033,
   4.262998,
   4.158718,
   3.979445,
   3.828647,
   3.697649,
   3.580703,
   3.473882,
   3.374441,
   3.280417,
   3.190384,
   3.103278,
   3.018057,
   3.018057,
   3.018057,
   0};
   graph = new TGraph(251,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_fx45,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]_fy45);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",251,0.9860625,1.068938);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->SetMaximum(58.79001);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmpsi_2oRfit21cB_NormoBmBs_2cOmphi_2cOmpsi_2cB45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mpsi_2|fit21]_Norm[mBs_2,mphi_2,mpsi_2]45);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fx3005[32] = {
   0.9960156,
   0.9980469,
   1.000078,
   1.002109,
   1.004141,
   1.006172,
   1.008203,
   1.010234,
   1.012266,
   1.014297,
   1.016328,
   1.018359,
   1.020391,
   1.022422,
   1.024453,
   1.026484,
   1.028516,
   1.030547,
   1.032578,
   1.034609,
   1.036641,
   1.038672,
   1.040703,
   1.042734,
   1.044766,
   1.046797,
   1.048828,
   1.050859,
   1.052891,
   1.054922,
   1.056953,
   1.058984};
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fy3005[32] = {
   4,
   1,
   4,
   1,
   4,
   2,
   3,
   8,
   5,
   12,
   15,
   38,
   46,
   26,
   24,
   8,
   6,
   6,
   5,
   4,
   4,
   4,
   4,
   2,
   3,
   5,
   2,
   4,
   3,
   4,
   2,
   2};
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_felx3005[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fely3005[32] = {
   1.914339,
   0.8272462,
   1.914339,
   0.8272462,
   1.914339,
   1.291815,
   1.632705,
   2.768386,
   2.159691,
   3.415266,
   3.82938,
   6.137163,
   6.757581,
   5.066015,
   4.864612,
   2.768386,
   2.379931,
   2.379931,
   2.159691,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.914339,
   1.291815,
   1.291815};
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fehx3005[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fehy3005[32] = {
   3.162753,
   2.299527,
   3.162753,
   2.299527,
   3.162753,
   2.63786,
   2.918186,
   3.945142,
   3.382473,
   4.559819,
   4.958738,
   7.218484,
   7.831489,
   6.164324,
   5.966932,
   3.945142,
   3.583642,
   3.583642,
   3.382473,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   3.162753,
   2.63786,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(32,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fx3005,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fy3005,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_felx3005,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fehx3005,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fely3005,h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]");
   grae->SetTitle("Histogram of ds_1000_plot__mphi_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005","Histogram of ds_1000_plot__mphi_2",100,0.9885,1.0665);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->SetMinimum(0.1554784);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->SetMaximum(59.19736);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit21cB_CutoBsampleeQeQsamplecLcLScB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit21]_Cut[sample==sample::S]3005);
   
   grae->Draw("p");
   
   TH1D *frame_c7ee540__10 = new TH1D("frame_c7ee540__10","A RooPlot of \"mphi_2\"",32,0.995,1.06);
   frame_c7ee540__10->SetBinContent(1,56.52306);
   frame_c7ee540__10->SetMinimum(0);
   frame_c7ee540__10->SetMaximum(80);
   frame_c7ee540__10->SetEntries(1);
   frame_c7ee540__10->SetDirectory(0);
   frame_c7ee540__10->SetStats(0);
   frame_c7ee540__10->SetMarkerStyle(20);
   frame_c7ee540__10->GetXaxis()->SetNdivisions(505);
   frame_c7ee540__10->GetXaxis()->SetLabelFont(132);
   frame_c7ee540__10->GetXaxis()->SetLabelOffset(0.015);
   frame_c7ee540__10->GetXaxis()->SetLabelSize(0.05);
   frame_c7ee540__10->GetXaxis()->SetTitleSize(-1);
   frame_c7ee540__10->GetXaxis()->SetTitleOffset(1);
   frame_c7ee540__10->GetXaxis()->SetTitleFont(132);
   frame_c7ee540__10->GetYaxis()->SetNdivisions(3000505);
   frame_c7ee540__10->GetYaxis()->SetLabelFont(132);
   frame_c7ee540__10->GetYaxis()->SetLabelSize(0.05);
   frame_c7ee540__10->GetYaxis()->SetTitleSize(0.05);
   frame_c7ee540__10->GetYaxis()->SetTitleFont(132);
   frame_c7ee540__10->GetZaxis()->SetLabelFont(132);
   frame_c7ee540__10->GetZaxis()->SetLabelSize(0.05);
   frame_c7ee540__10->GetZaxis()->SetTitleSize(0.05);
   frame_c7ee540__10->GetZaxis()->SetTitleOffset(1);
   frame_c7ee540__10->GetZaxis()->SetTitleFont(132);
   frame_c7ee540__10->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig2c.C <==
void x_3D_x_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:21 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(3.842771,-8.674699,3.903012,63.61446);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_c61fa00__11 = new TH1D("frame_c61fa00__11","A RooPlot of \"mpsi_2\"",50,3.85,3.9);
   frame_c61fa00__11->SetBinContent(1,40.65154);
   frame_c61fa00__11->SetMinimum(0);
   frame_c61fa00__11->SetMaximum(60);
   frame_c61fa00__11->SetEntries(1);
   frame_c61fa00__11->SetDirectory(0);
   frame_c61fa00__11->SetStats(0);
   frame_c61fa00__11->SetMarkerStyle(20);
   frame_c61fa00__11->GetXaxis()->SetNdivisions(505);
   frame_c61fa00__11->GetXaxis()->SetLabelFont(132);
   frame_c61fa00__11->GetXaxis()->SetLabelOffset(0.015);
   frame_c61fa00__11->GetXaxis()->SetLabelSize(0.05);
   frame_c61fa00__11->GetXaxis()->SetTitleSize(-1);
   frame_c61fa00__11->GetXaxis()->SetTitleOffset(1);
   frame_c61fa00__11->GetXaxis()->SetTitleFont(132);
   frame_c61fa00__11->GetYaxis()->SetNdivisions(3000506);
   frame_c61fa00__11->GetYaxis()->SetLabelFont(132);
   frame_c61fa00__11->GetYaxis()->SetLabelSize(0.05);
   frame_c61fa00__11->GetYaxis()->SetTitleSize(0.05);
   frame_c61fa00__11->GetYaxis()->SetTitleFont(132);
   frame_c61fa00__11->GetZaxis()->SetLabelFont(132);
   frame_c61fa00__11->GetZaxis()->SetLabelSize(0.05);
   frame_c61fa00__11->GetZaxis()->SetTitleSize(0.05);
   frame_c61fa00__11->GetZaxis()->SetTitleOffset(1);
   frame_c61fa00__11->GetZaxis()->SetTitleFont(132);
   frame_c61fa00__11->Draw("FUNC");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx46[56] = {
   3.849,
   3.849,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy46[56] = {
   0,
   0.7213896,
   0.7213896,
   0.7238341,
   0.7262689,
   0.728694,
   0.7311092,
   0.7335145,
   0.7359097,
   0.7382947,
   0.7406695,
   0.7430339,
   0.7453877,
   0.747731,
   0.7500636,
   0.7523853,
   0.7546961,
   0.7569959,
   0.7592846,
   0.761562,
   0.7638281,
   0.7660827,
   0.7683258,
   0.7705572,
   0.7727769,
   0.7749847,
   0.7771805,
   0.7793643,
   0.7815359,
   0.7836952,
   0.7858421,
   0.7879765,
   0.7900984,
   0.7922076,
   0.7943039,
   0.7963874,
   0.798458,
   0.8005154,
   0.8025596,
   0.8045906,
   0.8066081,
   0.8086122,
   0.8106027,
   0.8125795,
   0.8145425,
   0.8164916,
   0.8184268,
   0.8203479,
   0.8222548,
   0.8241475,
   0.8260258,
   0.8278896,
   0.8297389,
   0.8297389,
   0.8297389,
   0};
   TGraph *graph = new TGraph(56,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fx46,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]_fy46);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,3.8438,3.9062);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->SetMaximum(0.9127128);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBB_BxaNsig_phi2aNsig_x_ScB46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBB_Bx&sig_phi2&sig_x_S]46);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx47[54] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy47[54] = {
   0,
   1.014559,
   1.017996,
   1.021421,
   1.024831,
   1.028228,
   1.031611,
   1.03498,
   1.038334,
   1.041674,
   1.044999,
   1.048309,
   1.051605,
   1.054885,
   1.058151,
   1.061401,
   1.064635,
   1.067854,
   1.071057,
   1.074244,
   1.077415,
   1.080569,
   1.083708,
   1.086829,
   1.089934,
   1.093023,
   1.096094,
   1.099148,
   1.102185,
   1.105204,
   1.108206,
   1.11119,
   1.114157,
   1.117105,
   1.120035,
   1.122947,
   1.125841,
   1.128716,
   1.131572,
   1.134409,
   1.137228,
   1.140027,
   1.142808,
   1.145568,
   1.14831,
   1.151031,
   1.153733,
   1.156415,
   1.159077,
   1.161718,
   1.16434,
   1.16694,
   1.16694,
   0};
   graph = new TGraph(54,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fx47,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]_fy47);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->SetMaximum(1.283634);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSB_BxaNsig_phi2aNsig_x_ScB47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSB_Bx&sig_phi2&sig_x_S]47);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx48[236] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.864,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868062,
   3.868125,
   3.868187,
   3.86825,
   3.868313,
   3.868375,
   3.868437,
   3.8685,
   3.868563,
   3.868625,
   3.868688,
   3.86875,
   3.868813,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.874437,
   3.8745,
   3.874563,
   3.874625,
   3.874688,
   3.87475,
   3.874812,
   3.874875,
   3.874938,
   3.875,
   3.875062,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.879,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy48[236] = {
   0,
   0.0001389391,
   0.0001564847,
   0.0001854181,
   0.000224907,
   0.0002764284,
   0.0003435248,
   0.000432224,
   0.0005521441,
   0.0007185426,
   0.0009558907,
   0.001112781,
   0.001304074,
   0.00153893,
   0.001829237,
   0.00219049,
   0.00240383,
   0.002642963,
   0.002911429,
   0.003213292,
   0.003553224,
   0.003936597,
   0.004369595,
   0.004859344,
   0.005414054,
   0.0060432,
   0.006757713,
   0.007150853,
   0.007570214,
   0.008017681,
   0.008495279,
   0.009005185,
   0.009549739,
   0.01013145,
   0.01075303,
   0.01141737,
   0.01212759,
   0.01288703,
   0.01369928,
   0.0145682,
   0.0154979,
   0.01649281,
   0.01755766,
   0.01869751,
   0.01991776,
   0.02122417,
   0.02262285,
   0.02412031,
   0.02490821,
   0.02572341,
   0.02656683,
   0.02743939,
   0.02834206,
   0.02927582,
   0.03024165,
   0.03124057,
   0.0322736,
   0.03334176,
   0.03444608,
   0.0355876,
   0.03676734,
   0.03798629,
   0.03924543,
   0.0405457,
   0.04188796,
   0.04327301,
   0.04470156,
   0.04617416,
   0.04769122,
   0.04925293,
   0.05085924,
   0.05250979,
   0.05420386,
   0.05594033,
   0.05771766,
   0.05953388,
   0.06138662,
   0.06327322,
   0.06519077,
   0.06713623,
   0.07109835,
   0.07513417,
   0.0792179,
   0.0874235,
   0.09149097,
   0.09549754,
   0.09746907,
   0.09941461,
   0.1013306,
   0.1032133,
   0.1050593,
   0.1068649,
   0.1086266,
   0.1103408,
   0.1120042,
   0.1136133,
   0.1151648,
   0.1166555,
   0.1180823,
   0.1194422,
   0.1207321,
   0.1219495,
   0.1230915,
   0.1241558,
   0.12514,
   0.1260418,
   0.1268594,
   0.1275909,
   0.1282346,
   0.1287892,
   0.1292533,
   0.1296259,
   0.1299062,
   0.1300936,
   0.1301877,
   0.1301882,
   0.1300952,
   0.1299089,
   0.1296298,
   0.1292585,
   0.1287959,
   0.128243,
   0.1276011,
   0.1268718,
   0.1260566,
   0.1251574,
   0.1241763,
   0.1231153,
   0.121977,
   0.1207638,
   0.1194784,
   0.1181235,
   0.1167021,
   0.1152173,
   0.1136721,
   0.1120697,
   0.1104136,
   0.1087071,
   0.1069536,
   0.1051567,
   0.1033199,
   0.1014467,
   0.0995408,
   0.09760574,
   0.09366257,
   0.08964587,
   0.08558395,
   0.07743481,
   0.07340127,
   0.06942999,
   0.06554669,
   0.06364595,
   0.06177655,
   0.05994134,
   0.05814291,
   0.05638347,
   0.05466486,
   0.05298848,
   0.05135529,
   0.04976589,
   0.04822055,
   0.04671925,
   0.04526173,
   0.04384755,
   0.04247613,
   0.04114676,
   0.03985864,
   0.03861091,
   0.03740263,
   0.03623286,
   0.0351006,
   0.03400487,
   0.03294465,
   0.03191893,
   0.03092671,
   0.029967,
   0.02903881,
   0.02814117,
   0.02727314,
   0.02643376,
   0.02562214,
   0.02483738,
   0.0240786,
   0.02263562,
   0.0212867,
   0.02002566,
   0.01884669,
   0.01774436,
   0.01671354,
   0.01574945,
   0.0148476,
   0.01400381,
   0.01321417,
   0.01247504,
   0.01178301,
   0.01113491,
   0.01052779,
   0.009958901,
   0.009425672,
   0.008925718,
   0.008456817,
   0.008016899,
   0.00721644,
   0.006510464,
   0.005886943,
   0.005335445,
   0.004846919,
   0.004413508,
   0.004028387,
   0.003685623,
   0.003380055,
   0.003107191,
   0.002863113,
   0.00244809,
   0.002112528,
   0.001839243,
   0.001615031,
   0.001429705,
   0.001145873,
   0.0009431953,
   0.0007941916,
   0.0006815746,
   0.000594246,
   0.0005249295,
   0.0004687505,
   0.0004223689,
   0.0003834409,
   0.0003502751,
   0.0003216058,
   0.00029643,
   0.0002738706,
   0.0002530282,
   0.0002327894,
   0.0002115502,
   0.0002115502,
   0};
   graph = new TGraph(236,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fx48,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]_fy48);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",236,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->SetMaximum(0.143207);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBS_BxaNsig_phi2aNsig_x_ScB48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBS_Bx&sig_phi2&sig_x_S]48);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx49[236] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.864,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868062,
   3.868125,
   3.868187,
   3.86825,
   3.868313,
   3.868375,
   3.868437,
   3.8685,
   3.868563,
   3.868625,
   3.868688,
   3.86875,
   3.868813,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.874437,
   3.8745,
   3.874563,
   3.874625,
   3.874688,
   3.87475,
   3.874812,
   3.874875,
   3.874938,
   3.875,
   3.875062,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.879,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy49[236] = {
   0,
   6.088268e-11,
   6.857109e-11,
   8.124963e-11,
   9.855351e-11,
   1.2113e-10,
   1.505315e-10,
   1.893991e-10,
   2.419478e-10,
   3.14863e-10,
   4.188682e-10,
   4.876172e-10,
   5.714411e-10,
   6.743542e-10,
   8.015658e-10,
   9.598656e-10,
   1.053351e-09,
   1.158138e-09,
   1.275779e-09,
   1.408054e-09,
   1.557011e-09,
   1.725004e-09,
   1.914743e-09,
   2.129349e-09,
   2.372421e-09,
   2.648111e-09,
   2.961208e-09,
   3.133481e-09,
   3.317243e-09,
   3.513322e-09,
   3.722604e-09,
   3.946043e-09,
   4.184665e-09,
   4.439571e-09,
   4.711944e-09,
   5.003055e-09,
   5.314271e-09,
   5.647055e-09,
   6.002982e-09,
   6.383737e-09,
   6.791129e-09,
   7.227096e-09,
   7.69371e-09,
   8.193189e-09,
   8.727899e-09,
   9.300362e-09,
   9.913261e-09,
   1.056944e-08,
   1.09147e-08,
   1.127192e-08,
   1.16415e-08,
   1.202385e-08,
   1.24194e-08,
   1.282857e-08,
   1.325179e-08,
   1.368952e-08,
   1.414219e-08,
   1.461025e-08,
   1.509416e-08,
   1.559437e-08,
   1.611133e-08,
   1.664547e-08,
   1.719722e-08,
   1.776699e-08,
   1.835517e-08,
   1.896209e-08,
   1.958808e-08,
   2.023337e-08,
   2.089814e-08,
   2.158248e-08,
   2.228636e-08,
   2.300962e-08,
   2.375196e-08,
   2.451287e-08,
   2.529169e-08,
   2.608755e-08,
   2.689942e-08,
   2.772612e-08,
   2.856638e-08,
   2.941888e-08,
   3.115507e-08,
   3.292355e-08,
   3.471303e-08,
   3.83087e-08,
   4.009105e-08,
   4.184671e-08,
   4.271063e-08,
   4.356316e-08,
   4.440273e-08,
   4.522775e-08,
   4.603665e-08,
   4.682785e-08,
   4.759981e-08,
   4.835098e-08,
   4.907987e-08,
   4.978497e-08,
   5.046485e-08,
   5.111808e-08,
   5.17433e-08,
   5.233917e-08,
   5.290444e-08,
   5.343787e-08,
   5.393831e-08,
   5.440468e-08,
   5.483593e-08,
   5.523113e-08,
   5.558939e-08,
   5.590992e-08,
   5.6192e-08,
   5.643499e-08,
   5.663836e-08,
   5.680165e-08,
   5.692449e-08,
   5.700661e-08,
   5.704783e-08,
   5.704806e-08,
   5.70073e-08,
   5.692567e-08,
   5.680336e-08,
   5.664065e-08,
   5.643793e-08,
   5.619566e-08,
   5.59144e-08,
   5.55948e-08,
   5.523758e-08,
   5.484357e-08,
   5.441363e-08,
   5.394875e-08,
   5.344994e-08,
   5.291832e-08,
   5.235505e-08,
   5.176135e-08,
   5.11385e-08,
   5.048784e-08,
   4.981073e-08,
   4.91086e-08,
   4.838289e-08,
   4.76351e-08,
   4.686674e-08,
   4.607933e-08,
   4.527444e-08,
   4.445362e-08,
   4.361846e-08,
   4.277052e-08,
   4.104264e-08,
   3.928253e-08,
   3.750261e-08,
   3.393169e-08,
   3.21642e-08,
   3.0424e-08,
   2.872235e-08,
   2.788945e-08,
   2.707028e-08,
   2.62661e-08,
   2.547803e-08,
   2.470706e-08,
   2.395397e-08,
   2.321938e-08,
   2.250372e-08,
   2.180725e-08,
   2.113009e-08,
   2.047222e-08,
   1.983354e-08,
   1.921385e-08,
   1.86129e-08,
   1.803038e-08,
   1.746593e-08,
   1.691917e-08,
   1.638971e-08,
   1.587712e-08,
   1.538097e-08,
   1.490082e-08,
   1.443624e-08,
   1.398677e-08,
   1.355199e-08,
   1.313144e-08,
   1.272471e-08,
   1.233137e-08,
   1.1951e-08,
   1.158319e-08,
   1.122754e-08,
   1.088366e-08,
   1.055116e-08,
   9.918858e-09,
   9.327762e-09,
   8.775178e-09,
   8.25856e-09,
   7.775521e-09,
   7.32382e-09,
   6.901357e-09,
   6.50617e-09,
   6.136425e-09,
   5.790408e-09,
   5.466523e-09,
   5.163277e-09,
   4.879283e-09,
   4.613245e-09,
   4.363958e-09,
   4.130299e-09,
   3.911221e-09,
   3.70575e-09,
   3.512979e-09,
   3.162221e-09,
   2.852864e-09,
   2.57964e-09,
   2.337975e-09,
   2.123904e-09,
   1.933985e-09,
   1.765226e-09,
   1.615028e-09,
   1.481129e-09,
   1.361561e-09,
   1.254607e-09,
   1.072745e-09,
   9.25703e-10,
   8.059501e-10,
   7.077012e-10,
   6.26492e-10,
   5.021178e-10,
   4.133051e-10,
   3.480122e-10,
   2.986638e-10,
   2.603967e-10,
   2.300224e-10,
   2.054049e-10,
   1.850807e-10,
   1.680226e-10,
   1.534894e-10,
   1.409266e-10,
   1.298947e-10,
   1.200092e-10,
   1.108762e-10,
   1.020076e-10,
   9.270063e-11,
   9.270063e-11,
   0};
   graph = new TGraph(236,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fx49,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]_fy49);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",236,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->SetMaximum(6.275286e-08);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSS_BxaNsig_phi2aNsig_x_ScB49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSS_Bx&sig_phi2&sig_x_S]49);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx50[54] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy50[54] = {
   0,
   1.022955,
   1.026706,
   1.030444,
   1.034168,
   1.037879,
   1.041576,
   1.045258,
   1.048926,
   1.05258,
   1.05622,
   1.059844,
   1.063454,
   1.067048,
   1.070627,
   1.074191,
   1.07774,
   1.081272,
   1.084789,
   1.08829,
   1.091774,
   1.095242,
   1.098693,
   1.102128,
   1.105546,
   1.108947,
   1.11233,
   1.115697,
   1.119045,
   1.122377,
   1.12569,
   1.128985,
   1.132262,
   1.135521,
   1.138762,
   1.141983,
   1.145186,
   1.14837,
   1.151535,
   1.154681,
   1.157808,
   1.160914,
   1.164002,
   1.167069,
   1.170116,
   1.173143,
   1.17615,
   1.179137,
   1.182102,
   1.185047,
   1.187971,
   1.190875,
   1.190875,
   0};
   graph = new TGraph(54,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fx50,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]_fy50);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->SetMaximum(1.309962);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSBB_BxaNsig_phi2aNsig_x_ScB50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SBB_Bx&sig_phi2&sig_x_S]50);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx51[54] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy51[54] = {
   0,
   0.5518215,
   0.5536914,
   0.5555539,
   0.5574089,
   0.5592564,
   0.5610963,
   0.5629285,
   0.5647529,
   0.5665695,
   0.5683781,
   0.5701787,
   0.5719711,
   0.5737554,
   0.5755314,
   0.577299,
   0.5790583,
   0.580809,
   0.5825511,
   0.5842845,
   0.5860091,
   0.587725,
   0.5894319,
   0.5911298,
   0.5928186,
   0.5944983,
   0.5961688,
   0.5978299,
   0.5994816,
   0.6011239,
   0.6027566,
   0.6043797,
   0.6059931,
   0.6075968,
   0.6091905,
   0.6107743,
   0.6123481,
   0.6139119,
   0.6154654,
   0.6170087,
   0.6185417,
   0.6200643,
   0.6215765,
   0.6230781,
   0.6245691,
   0.6260493,
   0.6275189,
   0.6289776,
   0.6304253,
   0.6318621,
   0.6332878,
   0.6347024,
   0.6347024,
   0};
   graph = new TGraph(54,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fx51,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]_fy51);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",100,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->SetMaximum(0.6981727);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBSB_BxaNsig_phi2aNsig_x_ScB51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BSB_Bx&sig_phi2&sig_x_S]51);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx52[236] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.864,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868062,
   3.868125,
   3.868187,
   3.86825,
   3.868313,
   3.868375,
   3.868437,
   3.8685,
   3.868563,
   3.868625,
   3.868688,
   3.86875,
   3.868813,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.874437,
   3.8745,
   3.874563,
   3.874625,
   3.874688,
   3.87475,
   3.874812,
   3.874875,
   3.874938,
   3.875,
   3.875062,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.879,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy52[236] = {
   0,
   1.309318e-11,
   1.474662e-11,
   1.747321e-11,
   2.119451e-11,
   2.604972e-11,
   3.237267e-11,
   4.07314e-11,
   5.203229e-11,
   6.771314e-11,
   9.008007e-11,
   1.048649e-10,
   1.228918e-10,
   1.450238e-10,
   1.723814e-10,
   2.064247e-10,
   2.265292e-10,
   2.490644e-10,
   2.743637e-10,
   3.028103e-10,
   3.348444e-10,
   3.709722e-10,
   4.117766e-10,
   4.579289e-10,
   5.102031e-10,
   5.694918e-10,
   6.368252e-10,
   6.738735e-10,
   7.133927e-10,
   7.555605e-10,
   8.005678e-10,
   8.486197e-10,
   8.999367e-10,
   9.547557e-10,
   1.013331e-09,
   1.075936e-09,
   1.142865e-09,
   1.214432e-09,
   1.290976e-09,
   1.37286e-09,
   1.460472e-09,
   1.554229e-09,
   1.654578e-09,
   1.761993e-09,
   1.876986e-09,
   2.000097e-09,
   2.131905e-09,
   2.273021e-09,
   2.34727e-09,
   2.424092e-09,
   2.503572e-09,
   2.5858e-09,
   2.670865e-09,
   2.758859e-09,
   2.849876e-09,
   2.944011e-09,
   3.04136e-09,
   3.14202e-09,
   3.246088e-09,
   3.353662e-09,
   3.464836e-09,
   3.579706e-09,
   3.698364e-09,
   3.820896e-09,
   3.947387e-09,
   4.07791e-09,
   4.212531e-09,
   4.351304e-09,
   4.494267e-09,
   4.641438e-09,
   4.792812e-09,
   4.948354e-09,
   5.107998e-09,
   5.271637e-09,
   5.439127e-09,
   5.610281e-09,
   5.784878e-09,
   5.962665e-09,
   6.143369e-09,
   6.326703e-09,
   6.70008e-09,
   7.080403e-09,
   7.46524e-09,
   8.23851e-09,
   8.621815e-09,
   8.999382e-09,
   9.185172e-09,
   9.368514e-09,
   9.549068e-09,
   9.726493e-09,
   9.900451e-09,
   1.00706e-08,
   1.023662e-08,
   1.039816e-08,
   1.055491e-08,
   1.070655e-08,
   1.085276e-08,
   1.099324e-08,
   1.11277e-08,
   1.125585e-08,
   1.137741e-08,
   1.149213e-08,
   1.159975e-08,
   1.170004e-08,
   1.179279e-08,
   1.187778e-08,
   1.195482e-08,
   1.202376e-08,
   1.208442e-08,
   1.213668e-08,
   1.218041e-08,
   1.221553e-08,
   1.224195e-08,
   1.225961e-08,
   1.226847e-08,
   1.226852e-08,
   1.225976e-08,
   1.22422e-08,
   1.22159e-08,
   1.21809e-08,
   1.213731e-08,
   1.208521e-08,
   1.202472e-08,
   1.195599e-08,
   1.187917e-08,
   1.179443e-08,
   1.170197e-08,
   1.1602e-08,
   1.149472e-08,
   1.13804e-08,
   1.125926e-08,
   1.113158e-08,
   1.099764e-08,
   1.085771e-08,
   1.071209e-08,
   1.056109e-08,
   1.040503e-08,
   1.024421e-08,
   1.007897e-08,
   9.909631e-09,
   9.736534e-09,
   9.560013e-09,
   9.380405e-09,
   9.198051e-09,
   8.82646e-09,
   8.447939e-09,
   8.065156e-09,
   7.297208e-09,
   6.9171e-09,
   6.542859e-09,
   6.176909e-09,
   5.99779e-09,
   5.821624e-09,
   5.64868e-09,
   5.479201e-09,
   5.313397e-09,
   5.151441e-09,
   4.993464e-09,
   4.839557e-09,
   4.689778e-09,
   4.54415e-09,
   4.402672e-09,
   4.26532e-09,
   4.132052e-09,
   4.002814e-09,
   3.877539e-09,
   3.756151e-09,
   3.638568e-09,
   3.524704e-09,
   3.414468e-09,
   3.307768e-09,
   3.204509e-09,
   3.104598e-09,
   3.007937e-09,
   2.914434e-09,
   2.823994e-09,
   2.736524e-09,
   2.651934e-09,
   2.570133e-09,
   2.491033e-09,
   2.414548e-09,
   2.340594e-09,
   2.26909e-09,
   2.133109e-09,
   2.00599e-09,
   1.887153e-09,
   1.776052e-09,
   1.672172e-09,
   1.57503e-09,
   1.484177e-09,
   1.39919e-09,
   1.319674e-09,
   1.245261e-09,
   1.175608e-09,
   1.110393e-09,
   1.049318e-09,
   9.921055e-10,
   9.384949e-10,
   8.88245e-10,
   8.41131e-10,
   7.969432e-10,
   7.554868e-10,
   6.800541e-10,
   6.135252e-10,
   5.547666e-10,
   5.027952e-10,
   4.567581e-10,
   4.159148e-10,
   3.796222e-10,
   3.473213e-10,
   3.185256e-10,
   2.928117e-10,
   2.698106e-10,
   2.307002e-10,
   1.990779e-10,
   1.733243e-10,
   1.521953e-10,
   1.347308e-10,
   1.079834e-10,
   8.88837e-11,
   7.484207e-11,
   6.42294e-11,
   5.599983e-11,
   4.946767e-11,
   4.417354e-11,
   3.980269e-11,
   3.613424e-11,
   3.30088e-11,
   3.03071e-11,
   2.793461e-11,
   2.580869e-11,
   2.384457e-11,
   2.193733e-11,
   1.993581e-11,
   1.993581e-11,
   0};
   graph = new TGraph(236,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fx52,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]_fy52);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",236,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->SetMaximum(1.349537e-08);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBBBS_BxaNsig_phi2aNsig_x_ScB52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[BBS_Bx&sig_phi2&sig_x_S]52);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx53[236] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.864,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868062,
   3.868125,
   3.868187,
   3.86825,
   3.868313,
   3.868375,
   3.868437,
   3.8685,
   3.868563,
   3.868625,
   3.868688,
   3.86875,
   3.868813,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.874437,
   3.8745,
   3.874563,
   3.874625,
   3.874688,
   3.87475,
   3.874812,
   3.874875,
   3.874938,
   3.875,
   3.875062,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.879,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy53[236] = {
   0,
   0.02153156,
   0.02425062,
   0.02873447,
   0.0348541,
   0.04283843,
   0.05323644,
   0.06698226,
   0.08556642,
   0.1113534,
   0.1481355,
   0.172449,
   0.2020939,
   0.2384898,
   0.283479,
   0.3394628,
   0.3725244,
   0.4095831,
   0.4511876,
   0.4979677,
   0.5506473,
   0.6100591,
   0.6771613,
   0.7530582,
   0.8390224,
   0.9365218,
   1.047251,
   1.108176,
   1.173165,
   1.242509,
   1.316523,
   1.395544,
   1.479934,
   1.570083,
   1.66641,
   1.769364,
   1.879427,
   1.997118,
   2.122994,
   2.257651,
   2.401728,
   2.55591,
   2.720931,
   2.897575,
   3.086679,
   3.289134,
   3.50589,
   3.737953,
   3.860055,
   3.986388,
   4.117092,
   4.252315,
   4.392203,
   4.536908,
   4.686584,
   4.841388,
   5.001477,
   5.167011,
   5.33815,
   5.515053,
   5.697878,
   5.88678,
   6.081911,
   6.283414,
   6.491426,
   6.70607,
   6.927453,
   7.155664,
   7.390764,
   7.632785,
   7.881717,
   8.137504,
   8.400036,
   8.669139,
   8.944574,
   9.226035,
   9.513156,
   9.805525,
   10.10269,
   10.40418,
   11.01819,
   11.64363,
   12.27649,
   13.54812,
   14.17846,
   14.79937,
   15.1049,
   15.4064,
   15.70332,
   15.99509,
   16.28116,
   16.56098,
   16.83399,
   17.09964,
   17.35742,
   17.60678,
   17.84723,
   18.07825,
   18.29936,
   18.51009,
   18.71,
   18.89865,
   19.07564,
   19.24057,
   19.39309,
   19.53285,
   19.65955,
   19.77291,
   19.87267,
   19.95861,
   20.03053,
   20.08828,
   20.13172,
   20.16076,
   20.17534,
   20.17542,
   20.16101,
   20.13214,
   20.08888,
   20.03134,
   19.95964,
   19.87396,
   19.7745,
   19.66147,
   19.53514,
   19.39579,
   19.24374,
   19.07933,
   18.90293,
   18.71491,
   18.51571,
   18.30574,
   18.08547,
   17.85536,
   17.61589,
   17.36758,
   17.11093,
   16.84647,
   16.57473,
   16.29626,
   16.0116,
   15.72132,
   15.42596,
   15.12608,
   14.515,
   13.89253,
   13.26304,
   12.00016,
   11.37508,
   10.75965,
   10.15785,
   9.863287,
   9.573585,
   9.28918,
   9.010475,
   8.737813,
   8.471478,
   8.211687,
   7.958589,
   7.712279,
   7.472796,
   7.240137,
   7.014263,
   6.795106,
   6.582576,
   6.376562,
   6.176941,
   5.983578,
   5.79633,
   5.615048,
   5.439582,
   5.269774,
   5.10547,
   4.946514,
   4.792749,
   4.644022,
   4.500179,
   4.361071,
   4.22655,
   4.096471,
   3.970693,
   3.849077,
   3.731489,
   3.507869,
   3.298825,
   3.103399,
   2.920694,
   2.749864,
   2.590117,
   2.44071,
   2.30095,
   2.170187,
   2.047816,
   1.933272,
   1.826027,
   1.725591,
   1.631505,
   1.543343,
   1.460707,
   1.383229,
   1.310563,
   1.242388,
   1.11834,
   1.008934,
   0.9123066,
   0.8268403,
   0.7511328,
   0.6839665,
   0.6242838,
   0.5711653,
   0.5238111,
   0.481525,
   0.4437,
   0.3793834,
   0.327381,
   0.2850296,
   0.2502832,
   0.221563,
   0.1775773,
   0.1461681,
   0.1230768,
   0.1056244,
   0.092091,
   0.08134894,
   0.07264281,
   0.06545501,
   0.05942229,
   0.05428255,
   0.04983963,
   0.0459381,
   0.04244205,
   0.03921209,
   0.03607565,
   0.03278419,
   0.03278419,
   0};
   graph = new TGraph(236,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fx53,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]_fy53);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",236,3.845,3.905);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->SetMaximum(22.19296);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB_CompoBSSS_BxaNsig_phi2aNsig_x_ScB53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_Comp[SSS_Bx&sig_phi2&sig_x_S]53);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_fx54[237] = {
   3.849,
   3.849,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.8615,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.864,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866625,
   3.86675,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868062,
   3.868125,
   3.868187,
   3.86825,
   3.868313,
   3.868375,
   3.868437,
   3.8685,
   3.868563,
   3.868625,
   3.868688,
   3.86875,
   3.868813,
   3.868875,
   3.869,
   3.869125,
   3.86925,
   3.8695,
   3.869625,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.874,
   3.874125,
   3.87425,
   3.874375,
   3.874437,
   3.8745,
   3.874563,
   3.874625,
   3.874688,
   3.87475,
   3.874812,
   3.874875,
   3.874938,
   3.875,
   3.875062,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.879,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_fy54[237] = {
   0,
   3.332395,
   3.332395,
   3.346635,
   3.362608,
   3.380182,
   3.399588,
   3.421377,
   3.44649,
   3.476426,
   3.513565,
   3.561722,
   3.591743,
   3.627118,
   3.669275,
   3.720069,
   3.781916,
   3.857979,
   3.902592,
   3.952411,
   4.008165,
   4.070691,
   4.140954,
   4.220065,
   4.309305,
   4.410152,
   4.524311,
   4.586986,
   4.65375,
   4.724896,
   4.800742,
   4.881626,
   4.967913,
   5.059995,
   5.158294,
   5.263262,
   5.375385,
   5.495184,
   5.62322,
   5.760092,
   5.906445,
   6.062968,
   6.230398,
   6.409526,
   6.601192,
   6.806296,
   7.025792,
   7.260693,
   7.384252,
   7.51207,
   7.644287,
   7.781052,
   7.922511,
   8.068819,
   8.22013,
   8.376601,
   8.538392,
   8.705662,
   8.878573,
   9.057285,
   9.241957,
   9.432746,
   9.629803,
   9.833273,
   10.04329,
   10.25999,
   10.48347,
   10.71382,
   10.9511,
   11.19535,
   11.44655,
   11.70465,
   11.96955,
   12.24105,
   12.51893,
   12.80287,
   13.09251,
   13.38742,
   13.68717,
   13.99127,
   14.61057,
   15.24137,
   15.87964,
   17.16212,
   17.79785,
   18.42409,
   18.73225,
   19.03636,
   19.33585,
   19.63017,
   19.91874,
   20.20102,
   20.47645,
   20.74448,
   21.00458,
   21.25621,
   21.49886,
   21.73203,
   21.95523,
   22.16798,
   22.36984,
   22.56037,
   22.73915,
   22.9058,
   23.05996,
   23.20128,
   23.32946,
   23.4442,
   23.54526,
   23.63241,
   23.70545,
   23.76423,
   23.80861,
   23.83849,
   23.85382,
   23.85455,
   23.8407,
   23.8123,
   23.76942,
   23.71216,
   23.64065,
   23.55507,
   23.45561,
   23.34251,
   23.21601,
   23.07642,
   22.92404,
   22.75922,
   22.58233,
   22.39376,
   22.19392,
   21.98325,
   21.7622,
   21.53126,
   21.2909,
   21.04163,
   20.78398,
   20.51846,
   20.24562,
   19.966,
   19.68016,
   19.38864,
   19.09202,
   18.79086,
   18.17713,
   17.55194,
   16.91969,
   15.65125,
   15.02342,
   14.40531,
   13.80091,
   13.5051,
   13.21417,
   12.92858,
   12.64872,
   12.37494,
   12.10753,
   11.8467,
   11.59262,
   11.34536,
   11.10497,
   10.87146,
   10.64477,
   10.42484,
   10.21158,
   10.00488,
   9.804608,
   9.610638,
   9.422823,
   9.241013,
   9.065054,
   8.894791,
   8.730068,
   8.570725,
   8.416608,
   8.26756,
   8.123428,
   7.984061,
   7.849311,
   7.719032,
   7.59308,
   7.471318,
   7.353608,
   7.129821,
   6.920701,
   6.725288,
   6.542677,
   6.372016,
   6.212508,
   6.063407,
   5.924014,
   5.793675,
   5.671781,
   5.557764,
   5.451092,
   5.351272,
   5.257843,
   5.170374,
   5.088468,
   5.01175,
   4.939875,
   4.872519,
   4.750186,
   4.642585,
   4.547842,
   4.464329,
   4.390633,
   4.325531,
   4.267956,
   4.216985,
   4.171811,
   4.131734,
   4.096144,
   4.036358,
   3.988952,
   3.951243,
   3.921174,
   3.897155,
   3.862614,
   3.840669,
   3.827034,
   3.819013,
   3.814875,
   3.813483,
   3.814077,
   3.816135,
   3.819292,
   3.823283,
   3.827911,
   3.833018,
   3.838468,
   3.844119,
   3.849797,
   3.855252,
   3.855252,
   3.855252,
   0};
   graph = new TGraph(237,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_fx54,Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]_fy54);
   graph->SetName("Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]");
   graph->SetTitle("Projection of Fit3D(Bx&sig_phi2&sig_x_S)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54 = new TH1F("Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54","Projection of Fit3D(Bx&sig_phi2&sig_x_S)",237,3.8438,3.9062);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->SetMinimum(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->SetMaximum(26.24001);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->SetDirectory(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->SetStats(0);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->SetMarkerStyle(20);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BxaNsig_phi2aNsig_x_S_IntoBmBs_2cOmphi_2oRfit22cB_NormoBmBs_2cOmphi_2cOmpsi_2cB54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bx&sig_phi2&sig_x_S_Int[mBs_2,mphi_2|fit22]_Norm[mBs_2,mphi_2,mpsi_2]54);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fx3006[50] = {
   3.8505,
   3.8515,
   3.8525,
   3.8535,
   3.8545,
   3.8555,
   3.8565,
   3.8575,
   3.8585,
   3.8595,
   3.8605,
   3.8615,
   3.8625,
   3.8635,
   3.8645,
   3.8655,
   3.8665,
   3.8675,
   3.8685,
   3.8695,
   3.8705,
   3.8715,
   3.8725,
   3.8735,
   3.8745,
   3.8755,
   3.8765,
   3.8775,
   3.8785,
   3.8795,
   3.8805,
   3.8815,
   3.8825,
   3.8835,
   3.8845,
   3.8855,
   3.8865,
   3.8875,
   3.8885,
   3.8895,
   3.8905,
   3.8915,
   3.8925,
   3.8935,
   3.8945,
   3.8955,
   3.8965,
   3.8975,
   3.8985,
   3.8995};
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fy3006[50] = {
   1,
   4,
   2,
   6,
   6,
   4,
   2,
   3,
   5,
   8,
   3,
   5,
   2,
   1,
   4,
   9,
   7,
   3,
   11,
   17,
   28,
   32,
   22,
   15,
   16,
   7,
   4,
   5,
   7,
   1,
   4,
   4,
   4,
   4,
   6,
   2,
   5,
   4,
   3,
   4,
   5,
   4,
   1,
   3,
   1,
   3,
   7,
   2,
   3,
   5};
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_felx3006[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fely3006[50] = {
   0.8272462,
   1.914339,
   1.291815,
   2.379931,
   2.379931,
   1.914339,
   1.291815,
   1.632705,
   2.159691,
   2.768386,
   1.632705,
   2.159691,
   1.291815,
   0.8272462,
   1.914339,
   2.943461,
   2.58147,
   1.632705,
   3.265579,
   4.082184,
   5.259711,
   5.627135,
   4.654502,
   3.82938,
   3.957801,
   2.58147,
   1.914339,
   2.159691,
   2.58147,
   0.8272462,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   2.379931,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   0.8272462,
   1.632705,
   0.8272462,
   1.632705,
   2.58147,
   1.291815,
   1.632705,
   2.159691};
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fehx3006[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fehy3006[50] = {
   2.299527,
   3.162753,
   2.63786,
   3.583642,
   3.583642,
   3.162753,
   2.63786,
   2.918186,
   3.382473,
   3.945142,
   2.918186,
   3.382473,
   2.63786,
   2.299527,
   3.162753,
   4.110204,
   3.770281,
   2.918186,
   4.416521,
   5.203719,
   6.354446,
   6.715753,
   5.761366,
   4.958738,
   5.083066,
   3.770281,
   3.162753,
   3.382473,
   3.770281,
   2.299527,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.583642,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   2.299527,
   2.918186,
   2.299527,
   2.918186,
   3.770281,
   2.63786,
   2.918186,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fx3006,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fy3006,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_felx3006,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fehx3006,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fely3006,h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]_fehy3006);
   grae->SetName("h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006 = new TH1F("Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006","Histogram of ds_1000_plot__mpsi_2",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->SetMinimum(0.1554784);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->SetMaximum(42.57005);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit22cB_CutoBsampleeQeQsamplecLcLScB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit22]_Cut[sample==sample::S]3006);
   
   grae->Draw("p");
   
   TH1D *frame_c61fa00__12 = new TH1D("frame_c61fa00__12","A RooPlot of \"mpsi_2\"",50,3.85,3.9);
   frame_c61fa00__12->SetBinContent(1,40.65154);
   frame_c61fa00__12->SetMinimum(0);
   frame_c61fa00__12->SetMaximum(60);
   frame_c61fa00__12->SetEntries(1);
   frame_c61fa00__12->SetDirectory(0);
   frame_c61fa00__12->SetStats(0);
   frame_c61fa00__12->SetMarkerStyle(20);
   frame_c61fa00__12->GetXaxis()->SetNdivisions(505);
   frame_c61fa00__12->GetXaxis()->SetLabelFont(132);
   frame_c61fa00__12->GetXaxis()->SetLabelOffset(0.015);
   frame_c61fa00__12->GetXaxis()->SetLabelSize(0.05);
   frame_c61fa00__12->GetXaxis()->SetTitleSize(-1);
   frame_c61fa00__12->GetXaxis()->SetTitleOffset(1);
   frame_c61fa00__12->GetXaxis()->SetTitleFont(132);
   frame_c61fa00__12->GetYaxis()->SetNdivisions(3000506);
   frame_c61fa00__12->GetYaxis()->SetLabelFont(132);
   frame_c61fa00__12->GetYaxis()->SetLabelSize(0.05);
   frame_c61fa00__12->GetYaxis()->SetTitleSize(0.05);
   frame_c61fa00__12->GetYaxis()->SetTitleFont(132);
   frame_c61fa00__12->GetZaxis()->SetLabelFont(132);
   frame_c61fa00__12->GetZaxis()->SetLabelSize(0.05);
   frame_c61fa00__12->GetZaxis()->SetTitleSize(0.05);
   frame_c61fa00__12->GetZaxis()->SetTitleOffset(1);
   frame_c61fa00__12->GetZaxis()->SetTitleFont(132);
   frame_c61fa00__12->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig3a.C <==
void psi_3D_Bs_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:11 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(5.273976,-289.1566,5.490843,2120.482);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_c3cd240__1 = new TH1D("frame_c3cd240__1","A RooPlot of \"mBs_1\"",36,5.3,5.48);
   frame_c3cd240__1->SetBinContent(1,1531.096);
   frame_c3cd240__1->SetMinimum(0);
   frame_c3cd240__1->SetMaximum(2000);
   frame_c3cd240__1->SetEntries(1);
   frame_c3cd240__1->SetDirectory(0);
   frame_c3cd240__1->SetStats(0);
   frame_c3cd240__1->SetMarkerStyle(20);
   frame_c3cd240__1->GetXaxis()->SetNdivisions(505);
   frame_c3cd240__1->GetXaxis()->SetLabelFont(132);
   frame_c3cd240__1->GetXaxis()->SetLabelOffset(0.015);
   frame_c3cd240__1->GetXaxis()->SetLabelSize(0.05);
   frame_c3cd240__1->GetXaxis()->SetTitleSize(-1);
   frame_c3cd240__1->GetXaxis()->SetTitleOffset(1);
   frame_c3cd240__1->GetXaxis()->SetTitleFont(132);
   frame_c3cd240__1->GetYaxis()->SetNdivisions(3000505);
   frame_c3cd240__1->GetYaxis()->SetLabelFont(132);
   frame_c3cd240__1->GetYaxis()->SetLabelSize(0.05);
   frame_c3cd240__1->GetYaxis()->SetTitleSize(0.05);
   frame_c3cd240__1->GetYaxis()->SetTitleFont(132);
   frame_c3cd240__1->GetZaxis()->SetLabelFont(132);
   frame_c3cd240__1->GetZaxis()->SetLabelSize(0.05);
   frame_c3cd240__1->GetZaxis()->SetTitleSize(0.05);
   frame_c3cd240__1->GetZaxis()->SetTitleOffset(1);
   frame_c3cd240__1->GetZaxis()->SetTitleFont(132);
   frame_c3cd240__1->Draw("FUNC");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx1[150] = {
   5.295,
   5.295,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy1[150] = {
   0,
   0.7457138,
   0.7457138,
   0.7632132,
   0.7804126,
   0.7973119,
   0.8139112,
   0.8302103,
   0.8462095,
   0.8619086,
   0.8773076,
   0.8924066,
   0.9072055,
   0.9217043,
   0.9359031,
   0.9498019,
   0.9634005,
   0.9766992,
   0.9896977,
   1.002396,
   1.014795,
   1.026893,
   1.038691,
   1.05019,
   1.061388,
   1.072286,
   1.082884,
   1.093182,
   1.10318,
   1.112878,
   1.122276,
   1.131374,
   1.140172,
   1.148669,
   1.156867,
   1.164765,
   1.172362,
   1.17966,
   1.186657,
   1.193355,
   1.199752,
   1.205849,
   1.211646,
   1.217143,
   1.222341,
   1.227238,
   1.231835,
   1.236131,
   1.240128,
   1.243825,
   1.247222,
   1.250319,
   1.253115,
   1.255612,
   1.257808,
   1.259705,
   1.261301,
   1.262597,
   1.263594,
   1.26429,
   1.264686,
   1.264782,
   1.264578,
   1.264074,
   1.26327,
   1.262166,
   1.260762,
   1.259058,
   1.257054,
   1.254749,
   1.252145,
   1.24924,
   1.246036,
   1.242531,
   1.238727,
   1.234622,
   1.230217,
   1.225512,
   1.220508,
   1.215203,
   1.209598,
   1.203693,
   1.197488,
   1.190982,
   1.184177,
   1.177072,
   1.169667,
   1.161961,
   1.153956,
   1.14565,
   1.137045,
   1.128139,
   1.118934,
   1.109428,
   1.099622,
   1.089516,
   1.079111,
   1.068405,
   1.057399,
   1.046093,
   1.034486,
   1.02258,
   1.010374,
   0.9978678,
   0.9850615,
   0.9719551,
   0.9585487,
   0.9448422,
   0.9308356,
   0.916529,
   0.9019223,
   0.8870156,
   0.8718088,
   0.856302,
   0.8404951,
   0.8243881,
   0.8079811,
   0.791274,
   0.7742669,
   0.7569597,
   0.7393525,
   0.7214452,
   0.7032378,
   0.6847304,
   0.6659229,
   0.6468154,
   0.6274078,
   0.6077002,
   0.5876925,
   0.5673847,
   0.5467769,
   0.525869,
   0.5046611,
   0.4831531,
   0.4613451,
   0.439237,
   0.4168289,
   0.3941206,
   0.3711124,
   0.347804,
   0.3241957,
   0.3002872,
   0.2760787,
   0.2515702,
   0.2267616,
   0.2016529,
   0.1762442,
   0.1762442,
   0.1762442,
   0};
   TGraph *graph = new TGraph(150,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx1,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy1);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",150,5.276,5.504);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->SetMaximum(1.391261);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]1);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx2[253] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359453,
   5.359531,
   5.359609,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375391,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy2[253] = {
   0,
   1.817686e-10,
   2.764003e-10,
   4.322204e-10,
   6.978416e-10,
   1.16905e-09,
   2.04461e-09,
   3.762676e-09,
   5.218737e-09,
   7.360817e-09,
   1.057713e-08,
   1.277622e-08,
   1.55173e-08,
   1.89562e-08,
   2.33004e-08,
   2.882853e-08,
   3.591826e-08,
   4.02034e-08,
   4.508662e-08,
   5.066394e-08,
   5.704891e-08,
   6.437618e-08,
   7.28059e-08,
   8.25292e-08,
   9.377487e-08,
   1.068177e-07,
   1.141141e-07,
   1.219891e-07,
   1.304951e-07,
   1.396899e-07,
   1.49637e-07,
   1.604069e-07,
   1.720772e-07,
   1.847339e-07,
   1.984722e-07,
   2.133978e-07,
   2.296279e-07,
   2.472928e-07,
   2.665374e-07,
   2.875232e-07,
   3.104303e-07,
   3.226663e-07,
   3.354598e-07,
   3.488398e-07,
   3.628367e-07,
   3.774829e-07,
   3.928126e-07,
   4.088621e-07,
   4.256698e-07,
   4.432764e-07,
   4.617251e-07,
   4.810617e-07,
   5.013348e-07,
   5.225959e-07,
   5.448998e-07,
   5.683047e-07,
   5.928722e-07,
   6.186682e-07,
   6.457624e-07,
   6.742292e-07,
   7.041477e-07,
   7.35602e-07,
   7.686819e-07,
   8.034828e-07,
   8.401066e-07,
   8.78662e-07,
   9.192648e-07,
   9.403724e-07,
   9.620388e-07,
   9.842809e-07,
   1.007115e-06,
   1.053906e-06,
   1.101771e-06,
   1.150663e-06,
   1.200527e-06,
   1.251305e-06,
   1.30293e-06,
   1.355334e-06,
   1.408441e-06,
   1.516439e-06,
   1.626221e-06,
   1.737011e-06,
   1.847967e-06,
   1.958188e-06,
   2.012728e-06,
   2.066726e-06,
   2.120059e-06,
   2.172602e-06,
   2.224228e-06,
   2.274813e-06,
   2.32423e-06,
   2.372356e-06,
   2.419065e-06,
   2.464237e-06,
   2.507751e-06,
   2.549491e-06,
   2.589344e-06,
   2.6272e-06,
   2.662954e-06,
   2.680011e-06,
   2.696505e-06,
   2.712425e-06,
   2.727759e-06,
   2.742496e-06,
   2.756626e-06,
   2.770138e-06,
   2.783023e-06,
   2.795272e-06,
   2.806874e-06,
   2.817823e-06,
   2.828109e-06,
   2.837726e-06,
   2.846666e-06,
   2.854923e-06,
   2.86249e-06,
   2.869363e-06,
   2.875535e-06,
   2.881003e-06,
   2.885761e-06,
   2.889808e-06,
   2.893139e-06,
   2.895752e-06,
   2.897646e-06,
   2.898818e-06,
   2.899268e-06,
   2.898996e-06,
   2.898001e-06,
   2.896286e-06,
   2.89385e-06,
   2.890695e-06,
   2.886825e-06,
   2.882242e-06,
   2.876948e-06,
   2.870949e-06,
   2.864249e-06,
   2.856853e-06,
   2.848765e-06,
   2.839993e-06,
   2.830542e-06,
   2.82042e-06,
   2.809634e-06,
   2.798192e-06,
   2.786102e-06,
   2.773373e-06,
   2.760014e-06,
   2.746036e-06,
   2.731447e-06,
   2.716259e-06,
   2.700483e-06,
   2.684129e-06,
   2.66721e-06,
   2.649737e-06,
   2.631722e-06,
   2.59412e-06,
   2.554507e-06,
   2.512993e-06,
   2.469692e-06,
   2.424718e-06,
   2.378191e-06,
   2.330234e-06,
   2.280969e-06,
   2.230521e-06,
   2.179016e-06,
   2.12658e-06,
   2.073338e-06,
   2.019415e-06,
   1.964935e-06,
   1.52316e-06,
   1.415031e-06,
   1.361843e-06,
   1.309348e-06,
   1.257623e-06,
   1.206737e-06,
   1.156757e-06,
   1.107742e-06,
   1.059748e-06,
   1.012822e-06,
   9.670108e-07,
   9.223514e-07,
   8.788781e-07,
   8.366195e-07,
   7.955994e-07,
   7.558368e-07,
   7.173462e-07,
   6.80223e-07,
   6.624235e-07,
   6.451668e-07,
   6.122072e-07,
   5.812017e-07,
   5.520187e-07,
   5.245365e-07,
   4.986425e-07,
   4.742324e-07,
   4.512096e-07,
   4.294845e-07,
   4.089739e-07,
   3.896008e-07,
   3.712934e-07,
   3.53985e-07,
   3.376137e-07,
   3.221219e-07,
   3.074558e-07,
   2.935653e-07,
   2.804039e-07,
   2.67928e-07,
   2.56097e-07,
   2.44873e-07,
   2.342207e-07,
   2.145004e-07,
   1.966962e-07,
   1.805977e-07,
   1.660204e-07,
   1.528017e-07,
   1.407985e-07,
   1.298845e-07,
   1.199479e-07,
   1.108897e-07,
   1.026221e-07,
   9.506696e-08,
   8.815489e-08,
   7.601872e-08,
   6.57932e-08,
   5.714147e-08,
   4.979213e-08,
   4.352541e-08,
   3.816245e-08,
   3.355701e-08,
   2.958899e-08,
   2.318593e-08,
   1.834643e-08,
   1.464825e-08,
   1.179337e-08,
   7.819707e-09,
   5.326506e-09,
   3.714955e-09,
   1.919514e-09,
   1.060474e-09,
   6.18763e-10,
   3.778024e-10,
   2.396928e-10,
   1.571423e-10,
   1.059893e-10,
   7.328363e-11,
   5.179054e-11,
   3.731892e-11,
   2.736205e-11,
   2.037747e-11,
   1.53916e-11,
   1.177576e-11,
   9.115441e-12,
   7.132219e-12,
   7.132219e-12,
   0};
   graph = new TGraph(253,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx2,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy2);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",253,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->SetMaximum(3.189195e-06);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]2);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx3[253] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359453,
   5.359531,
   5.359609,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375391,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy3[253] = {
   0,
   0.002608505,
   0.003966536,
   0.006202661,
   0.01001451,
   0.01677668,
   0.02934157,
   0.05399701,
   0.07489248,
   0.1056328,
   0.1517892,
   0.1833476,
   0.2226839,
   0.2720346,
   0.3343769,
   0.4137093,
   0.5154518,
   0.5769467,
   0.6470242,
   0.7270626,
   0.8186913,
   0.9238426,
   1.044815,
   1.184351,
   1.345734,
   1.532908,
   1.637616,
   1.750628,
   1.872695,
   2.004646,
   2.147395,
   2.30195,
   2.469426,
   2.651059,
   2.848214,
   3.062406,
   3.295319,
   3.548822,
   3.824996,
   4.126156,
   4.454889,
   4.630484,
   4.814081,
   5.006092,
   5.206957,
   5.41714,
   5.637132,
   5.867453,
   6.108656,
   6.361323,
   6.626075,
   6.903569,
   7.194501,
   7.499613,
   7.819689,
   8.155565,
   8.508126,
   8.878316,
   9.267137,
   9.675656,
   10.10501,
   10.5564,
   11.03112,
   11.53053,
   12.05611,
   12.60941,
   13.19209,
   13.49499,
   13.80592,
   14.12511,
   14.4528,
   15.12428,
   15.81118,
   16.51281,
   17.2284,
   17.95708,
   18.69795,
   19.44998,
   20.21211,
   21.76194,
   23.33739,
   24.92731,
   26.51961,
   28.10135,
   28.88404,
   29.65895,
   30.42431,
   31.17833,
   31.91921,
   32.64514,
   33.35431,
   34.04494,
   34.71526,
   35.3635,
   35.98796,
   36.58696,
   37.15888,
   37.70214,
   38.21523,
   38.46001,
   38.69671,
   38.92517,
   39.14523,
   39.35672,
   39.55949,
   39.7534,
   39.93831,
   40.11408,
   40.28059,
   40.43771,
   40.58532,
   40.72333,
   40.85163,
   40.97012,
   41.07872,
   41.17734,
   41.26592,
   41.34438,
   41.41267,
   41.47074,
   41.51854,
   41.55604,
   41.58322,
   41.60004,
   41.6065,
   41.60259,
   41.58832,
   41.5637,
   41.52874,
   41.48348,
   41.42793,
   41.36216,
   41.2862,
   41.20011,
   41.10396,
   40.99781,
   40.88175,
   40.75586,
   40.62024,
   40.47498,
   40.32019,
   40.15599,
   39.98249,
   39.79982,
   39.60811,
   39.40751,
   39.19816,
   38.9802,
   38.7538,
   38.51911,
   38.2763,
   38.02555,
   37.76703,
   37.22741,
   36.65894,
   36.06319,
   35.44178,
   34.79638,
   34.12869,
   33.44047,
   32.73348,
   32.00952,
   31.27039,
   30.51789,
   29.75383,
   28.98,
   28.19817,
   21.8584,
   20.30668,
   19.54339,
   18.79005,
   18.04775,
   17.31751,
   16.60026,
   15.89687,
   15.20811,
   14.5347,
   13.87727,
   13.23638,
   12.61251,
   12.00607,
   11.4174,
   10.84678,
   10.29441,
   9.761671,
   9.506235,
   9.25859,
   8.785597,
   8.340646,
   7.92185,
   7.527461,
   7.155864,
   6.805563,
   6.47517,
   6.163399,
   5.869059,
   5.591041,
   5.328317,
   5.07993,
   4.844991,
   4.622672,
   4.412203,
   4.212865,
   4.02399,
   3.844952,
   3.675169,
   3.514097,
   3.361228,
   3.078229,
   2.822726,
   2.591702,
   2.382507,
   2.19281,
   2.020556,
   1.863932,
   1.721335,
   1.591344,
   1.472698,
   1.364277,
   1.265084,
   1.090921,
   0.9441779,
   0.8200196,
   0.7145515,
   0.6246197,
   0.5476576,
   0.4815664,
   0.4246225,
   0.3327341,
   0.2632839,
   0.2102125,
   0.1692431,
   0.1122182,
   0.07643904,
   0.05331218,
   0.02754635,
   0.01521853,
   0.008879676,
   0.005421725,
   0.003439758,
   0.002255101,
   0.001521019,
   0.001051671,
   0.00074323,
   0.0005355522,
   0.0003926644,
   0.0002924308,
   0.0002208802,
   0.0001689902,
   0.0001308129,
   0.0001023523,
   0.0001023523,
   0};
   graph = new TGraph(253,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx3,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy3);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",253,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->SetMaximum(45.76715);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]3);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx4[148] = {
   5.3,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy4[148] = {
   0,
   2.174734e-08,
   2.225768e-08,
   2.275927e-08,
   2.32521e-08,
   2.373619e-08,
   2.421153e-08,
   2.467811e-08,
   2.513594e-08,
   2.558503e-08,
   2.602536e-08,
   2.645694e-08,
   2.687978e-08,
   2.729386e-08,
   2.769919e-08,
   2.809577e-08,
   2.84836e-08,
   2.886268e-08,
   2.9233e-08,
   2.959458e-08,
   2.994741e-08,
   3.029148e-08,
   3.062681e-08,
   3.095339e-08,
   3.127121e-08,
   3.158028e-08,
   3.188061e-08,
   3.217218e-08,
   3.2455e-08,
   3.272907e-08,
   3.29944e-08,
   3.325097e-08,
   3.349879e-08,
   3.373786e-08,
   3.396817e-08,
   3.418974e-08,
   3.440256e-08,
   3.460663e-08,
   3.480194e-08,
   3.498851e-08,
   3.516632e-08,
   3.533539e-08,
   3.54957e-08,
   3.564727e-08,
   3.579008e-08,
   3.592414e-08,
   3.604945e-08,
   3.616601e-08,
   3.627382e-08,
   3.637288e-08,
   3.646319e-08,
   3.654475e-08,
   3.661756e-08,
   3.668162e-08,
   3.673692e-08,
   3.678348e-08,
   3.682128e-08,
   3.685034e-08,
   3.687064e-08,
   3.68822e-08,
   3.6885e-08,
   3.687905e-08,
   3.686435e-08,
   3.684091e-08,
   3.680871e-08,
   3.676776e-08,
   3.671806e-08,
   3.66596e-08,
   3.65924e-08,
   3.651645e-08,
   3.643175e-08,
   3.633829e-08,
   3.623609e-08,
   3.612514e-08,
   3.600543e-08,
   3.587698e-08,
   3.573977e-08,
   3.559381e-08,
   3.54391e-08,
   3.527565e-08,
   3.510344e-08,
   3.492248e-08,
   3.473277e-08,
   3.453431e-08,
   3.43271e-08,
   3.411113e-08,
   3.388642e-08,
   3.365296e-08,
   3.341074e-08,
   3.315978e-08,
   3.290007e-08,
   3.26316e-08,
   3.235438e-08,
   3.206842e-08,
   3.17737e-08,
   3.147023e-08,
   3.115801e-08,
   3.083705e-08,
   3.050733e-08,
   3.016886e-08,
   2.982163e-08,
   2.946566e-08,
   2.910094e-08,
   2.872747e-08,
   2.834525e-08,
   2.795427e-08,
   2.755455e-08,
   2.714607e-08,
   2.672885e-08,
   2.630287e-08,
   2.586814e-08,
   2.542467e-08,
   2.497244e-08,
   2.451146e-08,
   2.404173e-08,
   2.356325e-08,
   2.307602e-08,
   2.258004e-08,
   2.207531e-08,
   2.156183e-08,
   2.103959e-08,
   2.050861e-08,
   1.996888e-08,
   1.942039e-08,
   1.886316e-08,
   1.829717e-08,
   1.772243e-08,
   1.713895e-08,
   1.654671e-08,
   1.594572e-08,
   1.533598e-08,
   1.471749e-08,
   1.409025e-08,
   1.345426e-08,
   1.280952e-08,
   1.215603e-08,
   1.149379e-08,
   1.08228e-08,
   1.014305e-08,
   9.454558e-09,
   8.757313e-09,
   8.051318e-09,
   7.336572e-09,
   6.613075e-09,
   5.880828e-09,
   5.13983e-09,
   5.13983e-09,
   0};
   graph = new TGraph(148,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx4,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy4);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",148,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->SetMaximum(4.05735e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]4);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx5[253] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359453,
   5.359531,
   5.359609,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375391,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy5[253] = {
   0,
   0.00011132,
   0.0001692751,
   0.0002647035,
   0.0004273772,
   0.0007159583,
   0.001252175,
   0.002304365,
   0.003196096,
   0.004507965,
   0.006477724,
   0.007824504,
   0.009503214,
   0.01160929,
   0.0142698,
   0.01765537,
   0.02199732,
   0.02462166,
   0.02761227,
   0.03102798,
   0.0349383,
   0.03942572,
   0.04458832,
   0.05054313,
   0.05743028,
   0.06541809,
   0.06988658,
   0.07470945,
   0.07991876,
   0.08554988,
   0.09164178,
   0.09823754,
   0.1053847,
   0.1131361,
   0.1215498,
   0.1306906,
   0.1406304,
   0.1514488,
   0.1632347,
   0.176087,
   0.190116,
   0.1976096,
   0.2054447,
   0.213639,
   0.2222111,
   0.2311808,
   0.2405691,
   0.2503983,
   0.2606918,
   0.2714745,
   0.282773,
   0.2946153,
   0.3070311,
   0.320052,
   0.3337115,
   0.3480452,
   0.3630911,
   0.3788892,
   0.3954825,
   0.4129163,
   0.4312392,
   0.4505027,
   0.4707617,
   0.4920747,
   0.5145041,
   0.5381165,
   0.5629828,
   0.5759096,
   0.5891787,
   0.6028004,
   0.6167849,
   0.6454405,
   0.6747546,
   0.7046973,
   0.7352355,
   0.7663329,
   0.7979499,
   0.8300435,
   0.8625678,
   0.9287084,
   0.9959419,
   1.063793,
   1.131745,
   1.199248,
   1.232649,
   1.265719,
   1.298382,
   1.33056,
   1.362178,
   1.393157,
   1.423422,
   1.452895,
   1.481501,
   1.509166,
   1.535815,
   1.561378,
   1.585785,
   1.608969,
   1.630865,
   1.641312,
   1.651413,
   1.661163,
   1.670554,
   1.679579,
   1.688233,
   1.696508,
   1.704399,
   1.7119,
   1.719006,
   1.725711,
   1.732011,
   1.737901,
   1.743376,
   1.748433,
   1.753067,
   1.757276,
   1.761056,
   1.764404,
   1.767319,
   1.769797,
   1.771837,
   1.773437,
   1.774597,
   1.775315,
   1.775591,
   1.775424,
   1.774815,
   1.773764,
   1.772272,
   1.77034,
   1.76797,
   1.765163,
   1.761921,
   1.758248,
   1.754144,
   1.749614,
   1.744661,
   1.739289,
   1.733501,
   1.727302,
   1.720696,
   1.713689,
   1.706285,
   1.698489,
   1.690308,
   1.681747,
   1.672813,
   1.663511,
   1.653849,
   1.643834,
   1.633472,
   1.622771,
   1.611738,
   1.58871,
   1.56445,
   1.539026,
   1.512506,
   1.484963,
   1.456469,
   1.427099,
   1.396928,
   1.366032,
   1.334489,
   1.302375,
   1.269768,
   1.236745,
   1.20338,
   0.9328245,
   0.8666037,
   0.8340297,
   0.8018804,
   0.7702023,
   0.7390387,
   0.7084295,
   0.6784116,
   0.6490183,
   0.6202801,
   0.5922237,
   0.5648731,
   0.5382489,
   0.5123685,
   0.4872467,
   0.462895,
   0.4393223,
   0.4165871,
   0.4056862,
   0.3951177,
   0.3749323,
   0.3559437,
   0.3380713,
   0.3212404,
   0.3053822,
   0.2904328,
   0.276333,
   0.263028,
   0.2504668,
   0.2386021,
   0.2273902,
   0.21679,
   0.2067638,
   0.1972762,
   0.1882943,
   0.1797874,
   0.171727,
   0.1640864,
   0.1568408,
   0.1499669,
   0.1434431,
   0.1313659,
   0.1204621,
   0.110603,
   0.1016754,
   0.0935799,
   0.08622883,
   0.0795448,
   0.07345935,
   0.06791187,
   0.06284855,
   0.0582216,
   0.05398845,
   0.04655594,
   0.04029355,
   0.03499499,
   0.03049406,
   0.02665615,
   0.02337172,
   0.02055123,
   0.0181211,
   0.01419969,
   0.01123585,
   0.008970986,
   0.007222582,
   0.004789002,
   0.003262097,
   0.00227514,
   0.001175562,
   0.000649463,
   0.0003789473,
   0.0002313765,
   0.0001467944,
   9.623822e-05,
   6.491072e-05,
   4.488089e-05,
   3.171793e-05,
   2.285512e-05,
   1.675727e-05,
   1.247972e-05,
   9.426237e-06,
   7.211793e-06,
   5.582544e-06,
   4.367965e-06,
   4.367965e-06,
   0};
   graph = new TGraph(253,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx5,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy5);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",253,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->SetMaximum(1.95315);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]5);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx6[148] = {
   5.3,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy6[148] = {
   0,
   2.673461,
   2.736198,
   2.79786,
   2.858445,
   2.917956,
   2.97639,
   3.033748,
   3.090031,
   3.145238,
   3.19937,
   3.252425,
   3.304405,
   3.355309,
   3.405138,
   3.45389,
   3.501567,
   3.548169,
   3.593694,
   3.638144,
   3.681518,
   3.723816,
   3.765039,
   3.805185,
   3.844256,
   3.882252,
   3.919171,
   3.955015,
   3.989783,
   4.023476,
   4.056092,
   4.087633,
   4.118098,
   4.147488,
   4.175802,
   4.20304,
   4.229202,
   4.254288,
   4.278299,
   4.301234,
   4.323093,
   4.343877,
   4.363585,
   4.382217,
   4.399773,
   4.416254,
   4.431659,
   4.445988,
   4.459241,
   4.471419,
   4.482521,
   4.492547,
   4.501498,
   4.509372,
   4.516171,
   4.521895,
   4.526542,
   4.530114,
   4.53261,
   4.534031,
   4.534375,
   4.533644,
   4.531837,
   4.528954,
   4.524996,
   4.519962,
   4.513852,
   4.506667,
   4.498405,
   4.489068,
   4.478656,
   4.467167,
   4.454603,
   4.440963,
   4.426247,
   4.410456,
   4.393589,
   4.375646,
   4.356627,
   4.336533,
   4.315363,
   4.293117,
   4.269795,
   4.245398,
   4.219925,
   4.193376,
   4.165752,
   4.137051,
   4.107275,
   4.076424,
   4.044496,
   4.011493,
   3.977414,
   3.942259,
   3.906029,
   3.868723,
   3.830341,
   3.790883,
   3.75035,
   3.708741,
   3.666056,
   3.622296,
   3.577459,
   3.531547,
   3.484559,
   3.436496,
   3.387357,
   3.337142,
   3.285851,
   3.233485,
   3.180043,
   3.125525,
   3.069931,
   3.013262,
   2.955517,
   2.896696,
   2.836799,
   2.775827,
   2.713779,
   2.650655,
   2.586455,
   2.52118,
   2.454829,
   2.387402,
   2.3189,
   2.249322,
   2.178668,
   2.106938,
   2.034133,
   1.960252,
   1.885295,
   1.809262,
   1.732154,
   1.65397,
   1.57471,
   1.494374,
   1.412963,
   1.330476,
   1.246913,
   1.162275,
   1.076561,
   0.9897708,
   0.9019051,
   0.8129636,
   0.7229465,
   0.6318536,
   0.6318536,
   0};
   graph = new TGraph(148,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx6,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy6);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",148,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->SetMaximum(4.987813);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]6);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx7[148] = {
   5.3,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy7[148] = {
   0,
   1.230192e-08,
   1.259061e-08,
   1.287434e-08,
   1.315313e-08,
   1.342696e-08,
   1.369585e-08,
   1.395978e-08,
   1.421877e-08,
   1.44728e-08,
   1.472189e-08,
   1.496602e-08,
   1.520521e-08,
   1.543944e-08,
   1.566873e-08,
   1.589306e-08,
   1.611245e-08,
   1.632688e-08,
   1.653637e-08,
   1.67409e-08,
   1.694049e-08,
   1.713513e-08,
   1.732481e-08,
   1.750955e-08,
   1.768933e-08,
   1.786417e-08,
   1.803405e-08,
   1.819899e-08,
   1.835897e-08,
   1.851401e-08,
   1.866409e-08,
   1.880923e-08,
   1.894941e-08,
   1.908465e-08,
   1.921494e-08,
   1.934027e-08,
   1.946066e-08,
   1.957609e-08,
   1.968658e-08,
   1.979211e-08,
   1.98927e-08,
   1.998833e-08,
   2.007902e-08,
   2.016475e-08,
   2.024554e-08,
   2.032138e-08,
   2.039226e-08,
   2.04582e-08,
   2.051918e-08,
   2.057522e-08,
   2.06263e-08,
   2.067244e-08,
   2.071362e-08,
   2.074986e-08,
   2.078115e-08,
   2.080748e-08,
   2.082887e-08,
   2.08453e-08,
   2.085679e-08,
   2.086332e-08,
   2.086491e-08,
   2.086155e-08,
   2.085323e-08,
   2.083997e-08,
   2.082175e-08,
   2.079859e-08,
   2.077047e-08,
   2.073741e-08,
   2.06994e-08,
   2.065643e-08,
   2.060852e-08,
   2.055565e-08,
   2.049784e-08,
   2.043507e-08,
   2.036736e-08,
   2.02947e-08,
   2.021708e-08,
   2.013452e-08,
   2.0047e-08,
   1.995454e-08,
   1.985712e-08,
   1.975476e-08,
   1.964745e-08,
   1.953518e-08,
   1.941797e-08,
   1.92958e-08,
   1.916869e-08,
   1.903663e-08,
   1.889961e-08,
   1.875765e-08,
   1.861073e-08,
   1.845887e-08,
   1.830206e-08,
   1.814029e-08,
   1.797358e-08,
   1.780191e-08,
   1.76253e-08,
   1.744374e-08,
   1.725722e-08,
   1.706576e-08,
   1.686934e-08,
   1.666798e-08,
   1.646167e-08,
   1.62504e-08,
   1.603419e-08,
   1.581302e-08,
   1.558691e-08,
   1.535585e-08,
   1.511983e-08,
   1.487887e-08,
   1.463295e-08,
   1.438209e-08,
   1.412628e-08,
   1.386551e-08,
   1.35998e-08,
   1.332913e-08,
   1.305352e-08,
   1.277296e-08,
   1.248744e-08,
   1.219698e-08,
   1.190156e-08,
   1.16012e-08,
   1.129589e-08,
   1.098562e-08,
   1.067041e-08,
   1.035025e-08,
   1.002513e-08,
   9.695068e-09,
   9.360055e-09,
   9.020091e-09,
   8.675177e-09,
   8.325313e-09,
   7.9705e-09,
   7.610736e-09,
   7.246022e-09,
   6.876358e-09,
   6.501745e-09,
   6.122181e-09,
   5.737667e-09,
   5.348204e-09,
   4.95379e-09,
   4.554426e-09,
   4.150113e-09,
   3.740849e-09,
   3.326635e-09,
   2.907472e-09,
   2.907472e-09,
   0};
   graph = new TGraph(148,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx7,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy7);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",148,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->SetMaximum(2.29514e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]7);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx8[253] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359453,
   5.359531,
   5.359609,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375391,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy8[253] = {
   0,
   0.08694346,
   0.1322076,
   0.2067394,
   0.3337912,
   0.5591795,
   0.9779768,
   1.799761,
   2.496223,
   3.520822,
   5.059248,
   6.111113,
   7.422224,
   9.067119,
   11.14503,
   13.78924,
   17.1804,
   19.23007,
   21.56581,
   24.23355,
   27.2876,
   30.79237,
   34.82448,
   39.47532,
   44.85434,
   51.09299,
   54.58299,
   58.34976,
   62.41835,
   66.81637,
   71.57429,
   76.72573,
   82.30785,
   88.3618,
   94.93312,
   102.0723,
   109.8355,
   118.2849,
   127.49,
   137.5279,
   148.4848,
   154.3376,
   160.4569,
   166.8568,
   173.5518,
   180.5574,
   187.8899,
   195.5667,
   203.6061,
   212.0277,
   220.8521,
   230.1012,
   239.7982,
   249.9678,
   260.6362,
   271.8311,
   283.5823,
   295.921,
   308.8807,
   322.4969,
   336.8075,
   351.8527,
   367.6754,
   384.3214,
   401.8393,
   420.2811,
   439.7022,
   449.7984,
   460.1618,
   470.8006,
   481.7229,
   504.1036,
   526.9985,
   550.3844,
   574.2355,
   598.5232,
   623.2168,
   648.2826,
   673.6848,
   725.3421,
   777.8529,
   830.8462,
   883.9185,
   936.6393,
   962.7269,
   988.5553,
   1014.065,
   1039.197,
   1063.891,
   1088.087,
   1111.725,
   1134.744,
   1157.086,
   1178.692,
   1199.506,
   1219.471,
   1238.534,
   1256.641,
   1273.742,
   1281.901,
   1289.791,
   1297.405,
   1304.74,
   1311.789,
   1318.548,
   1325.011,
   1331.174,
   1337.033,
   1342.582,
   1347.819,
   1352.74,
   1357.34,
   1361.616,
   1365.565,
   1369.185,
   1372.472,
   1375.424,
   1378.039,
   1380.316,
   1382.251,
   1383.844,
   1385.094,
   1386,
   1386.561,
   1386.776,
   1386.646,
   1386.17,
   1385.35,
   1384.184,
   1382.676,
   1380.824,
   1378.632,
   1376.1,
   1373.231,
   1370.026,
   1366.488,
   1362.62,
   1358.424,
   1353.903,
   1349.062,
   1343.902,
   1338.429,
   1332.647,
   1326.558,
   1320.168,
   1313.482,
   1306.504,
   1299.24,
   1291.693,
   1283.871,
   1275.778,
   1267.42,
   1258.804,
   1240.818,
   1221.87,
   1202.014,
   1181.301,
   1159.79,
   1137.535,
   1114.596,
   1091.032,
   1066.902,
   1042.266,
   1017.184,
   991.7177,
   965.9253,
   939.8664,
   728.5569,
   676.8369,
   651.3959,
   626.2866,
   601.5453,
   577.2058,
   553.2994,
   529.8547,
   506.8979,
   484.4527,
   462.54,
   441.1786,
   420.3844,
   400.1713,
   380.5506,
   361.5314,
   343.1206,
   325.3639,
   316.85,
   308.5958,
   292.8306,
   278,
   264.0412,
   250.896,
   238.5104,
   226.8346,
   215.8223,
   205.4308,
   195.6202,
   186.3536,
   177.5968,
   169.3179,
   161.4872,
   154.0772,
   147.0621,
   140.418,
   134.1226,
   128.1552,
   122.4962,
   117.1275,
   112.0323,
   102.5997,
   94.0836,
   86.38339,
   79.41076,
   73.088,
   67.34665,
   62.12627,
   57.3734,
   53.04069,
   49.08613,
   45.47237,
   42.16619,
   36.36123,
   31.47017,
   27.33187,
   23.81654,
   20.81905,
   18.25384,
   16.05097,
   14.15299,
   11.09028,
   8.775451,
   7.006542,
   5.640999,
   3.740318,
   2.547771,
   1.776935,
   0.9181406,
   0.5072452,
   0.2959663,
   0.1807102,
   0.1146497,
   0.07516421,
   0.05069673,
   0.03505298,
   0.02477242,
   0.01785036,
   0.0130878,
   0.00974694,
   0.007362103,
   0.005632572,
   0.004360092,
   0.003411479,
   0.003411479,
   0};
   graph = new TGraph(253,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx8,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy8);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",253,5.282,5.498);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->SetMaximum(1525.454);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]8);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_fx9[254] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359453,
   5.359531,
   5.359609,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375391,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_fy9[254] = {
   0,
   3.508838,
   3.508838,
   3.86821,
   4.235753,
   4.635446,
   5.114539,
   5.771078,
   6.821198,
   7.632507,
   8.776714,
   10.44532,
   12.95877,
   14.69133,
   16.86908,
   19.62947,
   23.15879,
   25.28811,
   27.7121,
   30.47813,
   33.64222,
   37.27078,
   41.44282,
   46.25262,
   51.81303,
   58.25962,
   61.86505,
   65.75582,
   69.95778,
   74.49938,
   79.41206,
   84.73047,
   90.49296,
   96.74195,
   103.5244,
   110.8924,
   118.9039,
   127.6229,
   137.1212,
   147.4782,
   158.783,
   164.8213,
   171.1346,
   177.7371,
   184.644,
   191.8711,
   199.4354,
   207.3547,
   215.648,
   224.3353,
   233.4381,
   242.9788,
   252.9814,
   263.4713,
   274.4757,
   286.0231,
   298.144,
   310.8708,
   324.2381,
   338.2824,
   353.0427,
   368.5606,
   384.8804,
   402.0491,
   420.117,
   439.1377,
   459.1683,
   469.5813,
   480.2699,
   491.2425,
   502.5073,
   525.59,
   549.2031,
   573.3224,
   597.9214,
   622.9708,
   648.4386,
   674.2903,
   700.4889,
   753.7656,
   807.9225,
   862.5767,
   917.3125,
   971.6855,
   998.5907,
   1025.229,
   1051.538,
   1077.458,
   1102.926,
   1127.88,
   1152.258,
   1175.999,
   1199.041,
   1221.325,
   1242.791,
   1263.382,
   1283.042,
   1301.717,
   1319.355,
   1327.769,
   1335.906,
   1343.76,
   1351.324,
   1358.594,
   1365.565,
   1372.231,
   1378.587,
   1384.63,
   1390.354,
   1395.755,
   1400.83,
   1405.574,
   1409.985,
   1414.058,
   1417.791,
   1421.182,
   1424.227,
   1426.925,
   1429.272,
   1431.269,
   1432.913,
   1434.202,
   1435.137,
   1435.715,
   1435.938,
   1435.804,
   1435.314,
   1434.468,
   1433.267,
   1431.711,
   1429.803,
   1427.542,
   1424.932,
   1421.973,
   1418.668,
   1415.02,
   1411.031,
   1406.704,
   1402.043,
   1397.05,
   1391.73,
   1386.086,
   1380.122,
   1373.844,
   1367.255,
   1360.36,
   1353.164,
   1345.672,
   1337.89,
   1329.823,
   1321.478,
   1312.859,
   1303.973,
   1285.425,
   1265.885,
   1245.408,
   1224.048,
   1201.864,
   1178.914,
   1155.258,
   1130.957,
   1106.072,
   1080.666,
   1054.801,
   1028.538,
   1001.939,
   975.0649,
   757.1468,
   703.8092,
   677.5724,
   651.6776,
   626.1624,
   601.0615,
   576.4072,
   552.2291,
   528.5541,
   505.4067,
   482.8085,
   460.7787,
   439.3339,
   418.4884,
   398.2537,
   378.6393,
   359.6523,
   341.3399,
   332.5596,
   324.047,
   307.7884,
   292.4936,
   278.0978,
   264.541,
   251.7675,
   239.7261,
   228.3689,
   217.6519,
   207.5339,
   197.977,
   188.9458,
   180.4074,
   172.3312,
   164.6888,
   157.4536,
   150.6011,
   144.1082,
   137.9534,
   132.1167,
   126.5795,
   121.3241,
   111.595,
   102.8109,
   94.86816,
   87.67567,
   81.15329,
   75.23043,
   69.84474,
   64.94111,
   60.47069,
   56.39016,
   52.66102,
   49.24899,
   43.25732,
   38.20779,
   33.93424,
   30.3028,
   27.20505,
   24.55277,
   22.27381,
   20.30894,
   17.13435,
   14.72966,
   12.88659,
   11.45814,
   9.453478,
   8.173603,
   7.323127,
   6.309905,
   5.736582,
   5.347107,
   5.034645,
   4.750906,
   4.47256,
   4.18769,
   3.889906,
   3.575641,
   3.242827,
   2.890227,
   2.51708,
   2.122907,
   1.707397,
   1.270346,
   0.811616,
   0.811616,
   0.811616,
   0};
   graph = new TGraph(254,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_fx9,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]_fy9);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",254,5.276,5.504);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->SetMaximum(1579.532);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmphi_1cOmpsi_1oRfit3cB_NormoBmBs_1cOmphi_1cOmpsi_1cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mphi_1,mpsi_1|fit3]_Norm[mBs_1,mphi_1,mpsi_1]9);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fx3001[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fy3001[36] = {
   1,
   1,
   1,
   3,
   4,
   7,
   4,
   12,
   17,
   23,
   78,
   328,
   945,
   1420,
   735,
   195,
   65,
   15,
   11,
   5,
   7,
   5,
   4,
   0,
   2,
   2,
   0,
   3,
   3,
   3,
   1,
   1,
   2,
   2,
   2,
   0};
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_felx3001[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fely3001[36] = {
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   1.914339,
   2.58147,
   1.914339,
   3.415266,
   4.082184,
   4.760717,
   8.812788,
   17.61767,
   30.24492,
   37.1862,
   26.61549,
   13.47319,
   8.041463,
   3.82938,
   3.265579,
   2.159691,
   2.58147,
   2.159691,
   1.914339,
   0,
   1.291815,
   1.291815,
   0,
   1.632705,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   0};
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fehx3001[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fehy3001[36] = {
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   3.162753,
   3.770281,
   3.162753,
   4.559819,
   5.203719,
   5.865235,
   9.869531,
   18.61767,
   31.24492,
   38.1862,
   27.61549,
   14.47319,
   9.103628,
   4.958738,
   4.416521,
   3.382473,
   3.770281,
   3.382473,
   3.162753,
   1.147874,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fx3001,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fy3001,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_felx3001,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fehx3001,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fely3001,h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]");
   grae->SetTitle("Histogram of ds_1000_plot__mBs_1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001","Histogram of ds_1000_plot__mBs_1",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->SetMaximum(1604.005);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit3cB_CutoBsampleeQeQsamplecLcLNcB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit3]_Cut[sample==sample::N]3001);
   
   grae->Draw("p");
   
   TH1D *frame_c3cd240__2 = new TH1D("frame_c3cd240__2","A RooPlot of \"mBs_1\"",36,5.3,5.48);
   frame_c3cd240__2->SetBinContent(1,1531.096);
   frame_c3cd240__2->SetMinimum(0);
   frame_c3cd240__2->SetMaximum(2000);
   frame_c3cd240__2->SetEntries(1);
   frame_c3cd240__2->SetDirectory(0);
   frame_c3cd240__2->SetStats(0);
   frame_c3cd240__2->SetMarkerStyle(20);
   frame_c3cd240__2->GetXaxis()->SetNdivisions(505);
   frame_c3cd240__2->GetXaxis()->SetLabelFont(132);
   frame_c3cd240__2->GetXaxis()->SetLabelOffset(0.015);
   frame_c3cd240__2->GetXaxis()->SetLabelSize(0.05);
   frame_c3cd240__2->GetXaxis()->SetTitleSize(-1);
   frame_c3cd240__2->GetXaxis()->SetTitleOffset(1);
   frame_c3cd240__2->GetXaxis()->SetTitleFont(132);
   frame_c3cd240__2->GetYaxis()->SetNdivisions(3000505);
   frame_c3cd240__2->GetYaxis()->SetLabelFont(132);
   frame_c3cd240__2->GetYaxis()->SetLabelSize(0.05);
   frame_c3cd240__2->GetYaxis()->SetTitleSize(0.05);
   frame_c3cd240__2->GetYaxis()->SetTitleFont(132);
   frame_c3cd240__2->GetZaxis()->SetLabelFont(132);
   frame_c3cd240__2->GetZaxis()->SetLabelSize(0.05);
   frame_c3cd240__2->GetZaxis()->SetTitleSize(0.05);
   frame_c3cd240__2->GetZaxis()->SetTitleOffset(1);
   frame_c3cd240__2->GetZaxis()->SetTitleFont(132);
   frame_c3cd240__2->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig3b.C <==
void psi_3D_phi_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:13 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(0.9856024,-231.3253,1.063916,1696.386);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_c6e46b0__3 = new TH1D("frame_c6e46b0__3","A RooPlot of \"mphi_1\"",32,0.995,1.06);
   frame_c6e46b0__3->SetBinContent(1,1236.321);
   frame_c6e46b0__3->SetMinimum(0);
   frame_c6e46b0__3->SetMaximum(1600);
   frame_c6e46b0__3->SetEntries(3);
   frame_c6e46b0__3->SetDirectory(0);
   frame_c6e46b0__3->SetStats(0);
   frame_c6e46b0__3->SetMarkerStyle(20);
   frame_c6e46b0__3->GetXaxis()->SetNdivisions(505);
   frame_c6e46b0__3->GetXaxis()->SetLabelFont(132);
   frame_c6e46b0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_c6e46b0__3->GetXaxis()->SetLabelSize(0.05);
   frame_c6e46b0__3->GetXaxis()->SetTitleSize(-1);
   frame_c6e46b0__3->GetXaxis()->SetTitleOffset(1);
   frame_c6e46b0__3->GetXaxis()->SetTitleFont(132);
   frame_c6e46b0__3->GetYaxis()->SetNdivisions(3000508);
   frame_c6e46b0__3->GetYaxis()->SetLabelFont(132);
   frame_c6e46b0__3->GetYaxis()->SetLabelSize(0.05);
   frame_c6e46b0__3->GetYaxis()->SetTitleSize(0.05);
   frame_c6e46b0__3->GetYaxis()->SetTitleFont(132);
   frame_c6e46b0__3->GetZaxis()->SetLabelFont(132);
   frame_c6e46b0__3->GetZaxis()->SetLabelSize(0.05);
   frame_c6e46b0__3->GetZaxis()->SetTitleSize(0.05);
   frame_c6e46b0__3->GetZaxis()->SetTitleOffset(1);
   frame_c6e46b0__3->GetZaxis()->SetTitleFont(132);
   frame_c6e46b0__3->Draw("FUNC");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx10[47] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9955078,
   0.9960156,
   0.9965234,
   0.9970313,
   0.9980469,
   0.9990625,
   1.000078,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.007187,
   1.008203,
   1.009219,
   1.01125,
   1.013281,
   1.015313,
   1.017344,
   1.019375,
   1.021406,
   1.023438,
   1.025469,
   1.0275,
   1.029531,
   1.031562,
   1.033594,
   1.035625,
   1.037656,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy10[47] = {
   0,
   0.3589959,
   0.3589959,
   0.3721423,
   0.3850089,
   0.3976226,
   0.4100065,
   0.4341618,
   0.4576061,
   0.4804412,
   0.5027477,
   0.5245906,
   0.5460231,
   0.5670893,
   0.5878259,
   0.6082642,
   0.6284306,
   0.6483479,
   0.6680357,
   0.7067889,
   0.7448024,
   0.7821632,
   0.8189394,
   0.8551854,
   0.8909444,
   0.9262516,
   0.9611356,
   0.9956197,
   1.029723,
   1.063461,
   1.096846,
   1.12989,
   1.162601,
   1.194985,
   1.22705,
   1.258798,
   1.290235,
   1.321362,
   1.352183,
   1.382699,
   1.41291,
   1.442819,
   1.472424,
   1.501727,
   1.501727,
   1.501727,
   0};
   TGraph *graph = new TGraph(47,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx10,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy10);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,0.9860625,1.068938);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->SetMaximum(1.6519);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]10);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx11[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy11[252] = {
   0,
   2.69116e-09,
   4.448843e-09,
   7.034267e-09,
   1.084083e-08,
   1.340133e-08,
   1.655996e-08,
   2.048967e-08,
   2.542823e-08,
   3.170885e-08,
   3.549408e-08,
   3.980881e-08,
   4.474818e-08,
   5.042895e-08,
   5.699558e-08,
   6.462826e-08,
   7.355379e-08,
   8.40604e-08,
   9.001835e-08,
   9.651815e-08,
   1.036235e-07,
   1.114074e-07,
   1.199537e-07,
   1.293589e-07,
   1.397348e-07,
   1.512109e-07,
   1.639378e-07,
   1.780912e-07,
   1.938766e-07,
   2.02455e-07,
   2.11535e-07,
   2.211532e-07,
   2.313498e-07,
   2.421679e-07,
   2.536548e-07,
   2.658615e-07,
   2.788437e-07,
   2.926618e-07,
   3.073813e-07,
   3.230735e-07,
   3.398157e-07,
   3.576918e-07,
   3.767925e-07,
   3.97216e-07,
   4.190686e-07,
   4.424644e-07,
   4.675263e-07,
   4.943858e-07,
   5.085332e-07,
   5.231833e-07,
   5.38355e-07,
   5.540676e-07,
   5.703411e-07,
   5.871957e-07,
   6.046523e-07,
   6.22732e-07,
   6.414562e-07,
   6.608467e-07,
   6.809254e-07,
   7.017144e-07,
   7.232356e-07,
   7.455111e-07,
   7.685623e-07,
   7.924107e-07,
   8.170768e-07,
   8.425807e-07,
   8.689412e-07,
   8.961762e-07,
   9.243018e-07,
   9.533325e-07,
   9.832807e-07,
   1.014156e-06,
   1.045967e-06,
   1.078715e-06,
   1.112403e-06,
   1.147026e-06,
   1.182575e-06,
   1.219037e-06,
   1.256393e-06,
   1.294618e-06,
   1.33368e-06,
   1.37354e-06,
   1.414151e-06,
   1.455459e-06,
   1.497398e-06,
   1.539898e-06,
   1.626237e-06,
   1.713701e-06,
   1.801354e-06,
   1.888108e-06,
   1.930768e-06,
   1.972731e-06,
   2.013826e-06,
   2.053876e-06,
   2.092701e-06,
   2.130118e-06,
   2.165944e-06,
   2.199999e-06,
   2.216307e-06,
   2.232106e-06,
   2.247375e-06,
   2.262092e-06,
   2.276239e-06,
   2.289794e-06,
   2.30274e-06,
   2.315058e-06,
   2.326731e-06,
   2.337741e-06,
   2.348075e-06,
   2.357715e-06,
   2.36665e-06,
   2.374867e-06,
   2.382354e-06,
   2.3891e-06,
   2.395097e-06,
   2.400336e-06,
   2.404812e-06,
   2.408518e-06,
   2.411451e-06,
   2.413607e-06,
   2.414985e-06,
   2.415584e-06,
   2.415407e-06,
   2.414455e-06,
   2.412732e-06,
   2.410242e-06,
   2.406993e-06,
   2.402991e-06,
   2.398245e-06,
   2.392765e-06,
   2.386562e-06,
   2.379647e-06,
   2.372034e-06,
   2.363736e-06,
   2.354769e-06,
   2.345148e-06,
   2.33489e-06,
   2.324013e-06,
   2.312533e-06,
   2.300471e-06,
   2.287845e-06,
   2.274675e-06,
   2.260982e-06,
   2.246786e-06,
   2.216969e-06,
   2.185395e-06,
   2.152238e-06,
   2.117672e-06,
   2.081868e-06,
   2.044998e-06,
   2.007227e-06,
   1.968715e-06,
   1.929617e-06,
   1.850244e-06,
   1.770184e-06,
   1.690377e-06,
   1.611614e-06,
   1.572833e-06,
   1.534545e-06,
   1.496812e-06,
   1.459684e-06,
   1.423208e-06,
   1.387422e-06,
   1.352356e-06,
   1.318038e-06,
   1.284487e-06,
   1.251719e-06,
   1.219745e-06,
   1.188571e-06,
   1.158201e-06,
   1.128635e-06,
   1.099868e-06,
   1.071896e-06,
   1.044711e-06,
   1.018303e-06,
   9.926591e-07,
   9.677678e-07,
   9.436144e-07,
   9.201837e-07,
   8.974597e-07,
   8.754258e-07,
   8.540649e-07,
   8.333595e-07,
   8.132919e-07,
   7.938443e-07,
   7.749989e-07,
   7.567379e-07,
   7.390436e-07,
   7.218986e-07,
   7.052855e-07,
   6.891875e-07,
   6.735878e-07,
   6.5847e-07,
   6.29617e-07,
   6.025055e-07,
   5.770188e-07,
   5.530471e-07,
   5.304873e-07,
   5.092429e-07,
   4.892237e-07,
   4.70346e-07,
   4.525317e-07,
   4.357084e-07,
   4.19809e-07,
   4.047712e-07,
   3.905373e-07,
   3.77054e-07,
   3.642717e-07,
   3.521448e-07,
   3.406308e-07,
   3.296905e-07,
   3.192875e-07,
   3.093881e-07,
   2.909776e-07,
   2.742351e-07,
   2.589677e-07,
   2.450087e-07,
   2.322136e-07,
   2.204567e-07,
   2.096287e-07,
   1.99634e-07,
   1.903888e-07,
   1.818195e-07,
   1.738611e-07,
   1.664563e-07,
   1.595543e-07,
   1.470831e-07,
   1.361421e-07,
   1.264866e-07,
   1.179192e-07,
   1.10279e-07,
   1.034339e-07,
   9.727473e-08,
   9.171039e-08,
   8.207314e-08,
   7.404265e-08,
   6.727073e-08,
   6.149953e-08,
   5.653471e-08,
   5.222746e-08,
   4.514811e-08,
   3.959815e-08,
   3.515045e-08,
   3.151933e-08,
   2.850748e-08,
   2.597483e-08,
   2.381955e-08,
   2.196603e-08,
   2.035664e-08,
   1.893556e-08,
   1.893556e-08,
   0};
   graph = new TGraph(252,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx11,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy11);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",252,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->SetMaximum(2.657143e-06);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]11);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx12[45] = {
   0.995,
   0.995,
   0.9955078,
   0.9960156,
   0.9965234,
   0.9970313,
   0.9980469,
   0.9990625,
   1.000078,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.007187,
   1.008203,
   1.009219,
   1.01125,
   1.013281,
   1.015313,
   1.017344,
   1.019375,
   1.021406,
   1.023438,
   1.025469,
   1.0275,
   1.029531,
   1.031562,
   1.033594,
   1.035625,
   1.037656,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy12[45] = {
   0,
   4.518898,
   4.684379,
   4.846339,
   5.005115,
   5.160998,
   5.465056,
   5.760163,
   6.047602,
   6.328387,
   6.603337,
   6.873121,
   7.138294,
   7.399319,
   7.656588,
   7.910435,
   8.161146,
   8.408968,
   8.896777,
   9.375276,
   9.845559,
   10.30848,
   10.76473,
   11.21485,
   11.65929,
   12.09839,
   12.53246,
   12.96174,
   13.38642,
   13.80666,
   14.22261,
   14.63436,
   15.042,
   15.44561,
   15.84525,
   16.24096,
   16.63278,
   17.02074,
   17.40486,
   17.78515,
   18.16162,
   18.53429,
   18.90315,
   18.90315,
   0};
   graph = new TGraph(45,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx12,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy12);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->SetMaximum(20.79346);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]12);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx13[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy13[252] = {
   0,
   8.947535e-11,
   1.479146e-10,
   2.338744e-10,
   3.604344e-10,
   4.455657e-10,
   5.505835e-10,
   6.81238e-10,
   8.454346e-10,
   1.054252e-09,
   1.180103e-09,
   1.323558e-09,
   1.487782e-09,
   1.676655e-09,
   1.894982e-09,
   2.148752e-09,
   2.445507e-09,
   2.794829e-09,
   2.992918e-09,
   3.209023e-09,
   3.445261e-09,
   3.704059e-09,
   3.988204e-09,
   4.300908e-09,
   4.645886e-09,
   5.027442e-09,
   5.450584e-09,
   5.921154e-09,
   6.445984e-09,
   6.731198e-09,
   7.033087e-09,
   7.352874e-09,
   7.691887e-09,
   8.051567e-09,
   8.433481e-09,
   8.839329e-09,
   9.27096e-09,
   9.730381e-09,
   1.021977e-08,
   1.074151e-08,
   1.129815e-08,
   1.189249e-08,
   1.252755e-08,
   1.320659e-08,
   1.393314e-08,
   1.4711e-08,
   1.554425e-08,
   1.643728e-08,
   1.690765e-08,
   1.739473e-08,
   1.789916e-08,
   1.842157e-08,
   1.896263e-08,
   1.952301e-08,
   2.01034e-08,
   2.070451e-08,
   2.132705e-08,
   2.197175e-08,
   2.263932e-08,
   2.333051e-08,
   2.404605e-08,
   2.478666e-08,
   2.555306e-08,
   2.634597e-08,
   2.716606e-08,
   2.801401e-08,
   2.889045e-08,
   2.979595e-08,
   3.073107e-08,
   3.169628e-08,
   3.269199e-08,
   3.371854e-08,
   3.477616e-08,
   3.586499e-08,
   3.698503e-08,
   3.813616e-08,
   3.931809e-08,
   4.053038e-08,
   4.17724e-08,
   4.30433e-08,
   4.434203e-08,
   4.566729e-08,
   4.701752e-08,
   4.83909e-08,
   4.97853e-08,
   5.119832e-08,
   5.406891e-08,
   5.697689e-08,
   5.989119e-08,
   6.277557e-08,
   6.419391e-08,
   6.55891e-08,
   6.695542e-08,
   6.8287e-08,
   6.957784e-08,
   7.082187e-08,
   7.201303e-08,
   7.314529e-08,
   7.368749e-08,
   7.421277e-08,
   7.472042e-08,
   7.520975e-08,
   7.568009e-08,
   7.613079e-08,
   7.656121e-08,
   7.697076e-08,
   7.735885e-08,
   7.772493e-08,
   7.806848e-08,
   7.838902e-08,
   7.868609e-08,
   7.895927e-08,
   7.920819e-08,
   7.943249e-08,
   7.963187e-08,
   7.980608e-08,
   7.995488e-08,
   8.00781e-08,
   8.01756e-08,
   8.024728e-08,
   8.02931e-08,
   8.031304e-08,
   8.030714e-08,
   8.027549e-08,
   8.02182e-08,
   8.013543e-08,
   8.00274e-08,
   7.989434e-08,
   7.973655e-08,
   7.955435e-08,
   7.93481e-08,
   7.91182e-08,
   7.886507e-08,
   7.858919e-08,
   7.829106e-08,
   7.797118e-08,
   7.763013e-08,
   7.726847e-08,
   7.688681e-08,
   7.648576e-08,
   7.606597e-08,
   7.562811e-08,
   7.517283e-08,
   7.470084e-08,
   7.370948e-08,
   7.265973e-08,
   7.155733e-08,
   7.040807e-08,
   6.921768e-08,
   6.799182e-08,
   6.673601e-08,
   6.545558e-08,
   6.415566e-08,
   6.151666e-08,
   5.885486e-08,
   5.620143e-08,
   5.358273e-08,
   5.229334e-08,
   5.102036e-08,
   4.97658e-08,
   4.853139e-08,
   4.731864e-08,
   4.612882e-08,
   4.496297e-08,
   4.382196e-08,
   4.270647e-08,
   4.1617e-08,
   4.055393e-08,
   3.951747e-08,
   3.850773e-08,
   3.75247e-08,
   3.656827e-08,
   3.563827e-08,
   3.473442e-08,
   3.385639e-08,
   3.30038e-08,
   3.217622e-08,
   3.137317e-08,
   3.059415e-08,
   2.983863e-08,
   2.910605e-08,
   2.839584e-08,
   2.770743e-08,
   2.704022e-08,
   2.639363e-08,
   2.576706e-08,
   2.515992e-08,
   2.457163e-08,
   2.400159e-08,
   2.344924e-08,
   2.291402e-08,
   2.239536e-08,
   2.189273e-08,
   2.093343e-08,
   2.003203e-08,
   1.918465e-08,
   1.838764e-08,
   1.763757e-08,
   1.693124e-08,
   1.626565e-08,
   1.5638e-08,
   1.504572e-08,
   1.448638e-08,
   1.395776e-08,
   1.345778e-08,
   1.298453e-08,
   1.253624e-08,
   1.211126e-08,
   1.170806e-08,
   1.132525e-08,
   1.096151e-08,
   1.061563e-08,
   1.02865e-08,
   9.674386e-09,
   9.117734e-09,
   8.610126e-09,
   8.146018e-09,
   7.720606e-09,
   7.329716e-09,
   6.969709e-09,
   6.637406e-09,
   6.330023e-09,
   6.04511e-09,
   5.780511e-09,
   5.534317e-09,
   5.304841e-09,
   4.890201e-09,
   4.526434e-09,
   4.20541e-09,
   3.920562e-09,
   3.666542e-09,
   3.438958e-09,
   3.234178e-09,
   3.049175e-09,
   2.728757e-09,
   2.46176e-09,
   2.236608e-09,
   2.044728e-09,
   1.879659e-09,
   1.736452e-09,
   1.501079e-09,
   1.316554e-09,
   1.168678e-09,
   1.047951e-09,
   9.47813e-10,
   8.636079e-10,
   7.919495e-10,
   7.303238e-10,
   6.76815e-10,
   6.29567e-10,
   6.29567e-10,
   0};
   graph = new TGraph(252,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx13,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy13);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",252,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->SetMaximum(8.834434e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]13);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx14[103] = {
   0.995,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9995703,
   1.000078,
   1.000586,
   1.001094,
   1.001602,
   1.002109,
   1.002617,
   1.003125,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.023438,
   1.024453,
   1.025469,
   1.026484,
   1.0275,
   1.028516,
   1.029531,
   1.030547,
   1.031562,
   1.032578,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy14[103] = {
   0,
   0.4053962,
   0.4100966,
   0.4146308,
   0.4190052,
   0.4232259,
   0.4272986,
   0.4312285,
   0.4350207,
   0.4386797,
   0.4422099,
   0.4456154,
   0.4489,
   0.4520675,
   0.4551211,
   0.4580643,
   0.4609,
   0.4636313,
   0.4687914,
   0.4735654,
   0.4779721,
   0.4820287,
   0.4857511,
   0.4891538,
   0.4922502,
   0.4950527,
   0.4975728,
   0.4998214,
   0.5018084,
   0.5035433,
   0.5050347,
   0.5062911,
   0.50732,
   0.508129,
   0.5087249,
   0.5091143,
   0.5093035,
   0.5092982,
   0.5091042,
   0.5087267,
   0.5081709,
   0.5074417,
   0.5065436,
   0.5054811,
   0.5042585,
   0.5028798,
   0.501349,
   0.4996698,
   0.4978458,
   0.4958806,
   0.4937773,
   0.4915393,
   0.4891697,
   0.4866715,
   0.4840475,
   0.4813006,
   0.4784335,
   0.4754488,
   0.472349,
   0.4691366,
   0.465814,
   0.4623835,
   0.4588473,
   0.4552076,
   0.4476261,
   0.4396554,
   0.4313106,
   0.4226065,
   0.4135569,
   0.4041748,
   0.3944729,
   0.384463,
   0.3741567,
   0.3635648,
   0.3526978,
   0.3415657,
   0.3301781,
   0.3185443,
   0.3066731,
   0.294573,
   0.2822524,
   0.2697191,
   0.2569807,
   0.2440447,
   0.2309181,
   0.217608,
   0.2041208,
   0.1904632,
   0.1766413,
   0.1626611,
   0.1485287,
   0.1342496,
   0.1198293,
   0.1052733,
   0.09058681,
   0.0757748,
   0.06084224,
   0.04579393,
   0.03063451,
   0.01536852,
   3.929333e-07,
   3.929333e-07,
   0};
   graph = new TGraph(103,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx14,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy14);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",103,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->SetMaximum(0.5602338);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]14);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx15[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy15[252] = {
   0,
   0.01099945,
   0.01818355,
   0.02875083,
   0.04430919,
   0.05477462,
   0.06768475,
   0.08374648,
   0.1039316,
   0.1296021,
   0.1450733,
   0.1627087,
   0.1828971,
   0.2061159,
   0.2329554,
   0.264152,
   0.3006329,
   0.3435761,
   0.3679277,
   0.3944941,
   0.4235355,
   0.4553502,
   0.4902809,
   0.5287225,
   0.5711316,
   0.6180373,
   0.6700554,
   0.7279038,
   0.7924226,
   0.8274848,
   0.8645969,
   0.9039092,
   0.945585,
   0.9898014,
   1.036751,
   1.086643,
   1.139705,
   1.196183,
   1.256345,
   1.320483,
   1.388913,
   1.461977,
   1.540046,
   1.623522,
   1.712839,
   1.808464,
   1.910898,
   2.02068,
   2.078504,
   2.138382,
   2.200393,
   2.264614,
   2.331128,
   2.400017,
   2.471367,
   2.545263,
   2.621794,
   2.701048,
   2.783114,
   2.868084,
   2.956047,
   3.047092,
   3.141308,
   3.238783,
   3.339599,
   3.44384,
   3.551582,
   3.662899,
   3.777855,
   3.896511,
   4.018917,
   4.145113,
   4.27513,
   4.408983,
   4.546672,
   4.688184,
   4.833482,
   4.982512,
   5.135197,
   5.291432,
   5.451089,
   5.614006,
   5.779994,
   5.948827,
   6.120245,
   6.293951,
   6.646841,
   7.004327,
   7.36259,
   7.717174,
   7.891535,
   8.063049,
   8.231015,
   8.39471,
   8.553396,
   8.706329,
   8.852761,
   8.991953,
   9.058607,
   9.123181,
   9.185588,
   9.245743,
   9.303563,
   9.358969,
   9.411882,
   9.462228,
   9.509937,
   9.55494,
   9.597174,
   9.636579,
   9.673099,
   9.706682,
   9.737282,
   9.764856,
   9.789367,
   9.810782,
   9.829075,
   9.844222,
   9.856208,
   9.86502,
   9.870653,
   9.873104,
   9.872379,
   9.868488,
   9.861445,
   9.85127,
   9.837989,
   9.821633,
   9.802235,
   9.779836,
   9.754481,
   9.726219,
   9.695102,
   9.661187,
   9.624536,
   9.585214,
   9.543287,
   9.498827,
   9.451908,
   9.402606,
   9.351001,
   9.297172,
   9.241204,
   9.18318,
   9.061311,
   8.932262,
   8.796741,
   8.655459,
   8.509121,
   8.358423,
   8.204042,
   8.046636,
   7.886833,
   7.562414,
   7.23519,
   6.908997,
   6.587074,
   6.428565,
   6.272074,
   6.117847,
   5.966099,
   5.817012,
   5.670743,
   5.527422,
   5.387155,
   5.250024,
   5.116093,
   4.985406,
   4.857992,
   4.733861,
   4.613015,
   4.495439,
   4.381111,
   4.269998,
   4.16206,
   4.057249,
   3.955512,
   3.856791,
   3.761024,
   3.668145,
   3.578087,
   3.490779,
   3.406151,
   3.32413,
   3.244642,
   3.167617,
   3.092979,
   3.020658,
   2.950582,
   2.88268,
   2.816883,
   2.753123,
   2.691333,
   2.573404,
   2.462592,
   2.358422,
   2.260443,
   2.168236,
   2.081404,
   1.999581,
   1.922423,
   1.849611,
   1.780851,
   1.715866,
   1.654402,
   1.596225,
   1.541115,
   1.488871,
   1.439305,
   1.392244,
   1.347528,
   1.305009,
   1.264547,
   1.189299,
   1.120868,
   1.058467,
   1.001413,
   0.9491155,
   0.9010622,
   0.8568056,
   0.8159547,
   0.7781672,
   0.7431421,
   0.7106142,
   0.6803489,
   0.6521388,
   0.601166,
   0.5564471,
   0.5169827,
   0.4819656,
   0.4507382,
   0.4227606,
   0.3975864,
   0.3748436,
   0.3354537,
   0.302631,
   0.2749525,
   0.2513641,
   0.2310716,
   0.2134668,
   0.1845317,
   0.1618477,
   0.1436688,
   0.1288275,
   0.1165173,
   0.1061657,
   0.09735654,
   0.08978073,
   0.08320274,
   0.07739442,
   0.07739442,
   0};
   graph = new TGraph(252,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx15,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy15);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",252,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->SetMaximum(10.86041);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]15);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx16[45] = {
   0.995,
   0.995,
   0.9955078,
   0.9960156,
   0.9965234,
   0.9970313,
   0.9980469,
   0.9990625,
   1.000078,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.007187,
   1.008203,
   1.009219,
   1.01125,
   1.013281,
   1.015313,
   1.017344,
   1.019375,
   1.021406,
   1.023438,
   1.025469,
   1.0275,
   1.029531,
   1.031562,
   1.033594,
   1.035625,
   1.037656,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy16[45] = {
   0,
   5.922298e-09,
   6.139172e-09,
   6.35143e-09,
   6.559516e-09,
   6.763811e-09,
   7.162298e-09,
   7.549054e-09,
   7.925761e-09,
   8.293747e-09,
   8.654086e-09,
   9.007655e-09,
   9.35518e-09,
   9.69727e-09,
   1.003444e-08,
   1.036712e-08,
   1.069569e-08,
   1.102048e-08,
   1.165978e-08,
   1.228689e-08,
   1.290322e-08,
   1.350991e-08,
   1.410786e-08,
   1.469777e-08,
   1.528022e-08,
   1.58557e-08,
   1.642458e-08,
   1.698717e-08,
   1.754374e-08,
   1.80945e-08,
   1.863962e-08,
   1.917924e-08,
   1.971348e-08,
   2.024244e-08,
   2.076619e-08,
   2.12848e-08,
   2.17983e-08,
   2.230675e-08,
   2.281016e-08,
   2.330855e-08,
   2.380194e-08,
   2.429035e-08,
   2.477376e-08,
   2.477376e-08,
   0};
   graph = new TGraph(45,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx16,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy16);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->SetMaximum(2.725113e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]16);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx17[252] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy17[252] = {
   0,
   1.287234,
   2.127968,
   3.364627,
   5.185377,
   6.410116,
   7.920951,
   9.800609,
   12.16282,
   15.16696,
   16.97751,
   19.04133,
   21.40392,
   24.12115,
   27.26209,
   30.91295,
   35.18221,
   40.20772,
   43.05752,
   46.1665,
   49.56513,
   53.28832,
   57.37616,
   61.87487,
   66.83788,
   72.32713,
   78.41465,
   85.18449,
   92.73493,
   96.83816,
   101.1813,
   105.7819,
   110.6591,
   115.8336,
   121.328,
   127.1667,
   133.3764,
   139.9858,
   147.0264,
   154.5323,
   162.5405,
   171.0909,
   180.2271,
   189.9961,
   200.4486,
   211.6393,
   223.6269,
   236.4743,
   243.2413,
   250.2487,
   257.5056,
   265.0213,
   272.8052,
   280.8671,
   289.2169,
   297.8648,
   306.821,
   316.0958,
   325.6999,
   335.6436,
   345.9376,
   356.5924,
   367.6183,
   379.0254,
   390.8237,
   403.0227,
   415.6314,
   428.6584,
   442.1115,
   455.9974,
   470.3222,
   485.0907,
   500.3061,
   515.9705,
   532.084,
   548.6446,
   565.6484,
   583.089,
   600.9573,
   619.2411,
   637.9252,
   656.991,
   676.416,
   696.1741,
   716.2346,
   736.5629,
   777.8606,
   819.6962,
   861.6227,
   903.1186,
   923.5236,
   943.5954,
   963.252,
   982.4087,
   1000.979,
   1018.877,
   1036.013,
   1052.302,
   1060.103,
   1067.66,
   1074.963,
   1082.003,
   1088.769,
   1095.253,
   1101.445,
   1107.337,
   1112.92,
   1118.187,
   1123.13,
   1127.741,
   1132.015,
   1135.945,
   1139.526,
   1142.753,
   1145.621,
   1148.128,
   1150.268,
   1152.041,
   1153.444,
   1154.475,
   1155.134,
   1155.421,
   1155.336,
   1154.881,
   1154.056,
   1152.866,
   1151.312,
   1149.397,
   1147.127,
   1144.506,
   1141.539,
   1138.231,
   1134.59,
   1130.621,
   1126.332,
   1121.73,
   1116.823,
   1111.62,
   1106.13,
   1100.36,
   1094.321,
   1088.021,
   1081.471,
   1074.681,
   1060.419,
   1045.317,
   1029.457,
   1012.923,
   995.7979,
   978.1621,
   960.0954,
   941.6746,
   922.9734,
   885.0075,
   846.7135,
   808.54,
   770.8662,
   752.3164,
   734.0027,
   715.954,
   698.1953,
   680.7481,
   663.6307,
   646.8583,
   630.4432,
   614.3952,
   598.7216,
   583.4277,
   568.5167,
   553.9901,
   539.8478,
   526.0883,
   512.7088,
   499.7056,
   487.0739,
   474.8081,
   462.9021,
   451.3491,
   440.1417,
   429.2724,
   418.7332,
   408.5158,
   398.612,
   389.0133,
   379.7111,
   370.697,
   361.9624,
   353.4989,
   345.2981,
   337.3518,
   329.6517,
   322.1901,
   314.959,
   301.1581,
   288.1901,
   275.9993,
   264.5332,
   253.7424,
   243.5807,
   234.0052,
   224.9756,
   216.4547,
   208.4078,
   200.8028,
   193.6099,
   186.8016,
   180.3522,
   174.2382,
   168.4377,
   162.9303,
   157.6974,
   152.7214,
   147.9863,
   139.1802,
   131.172,
   123.8693,
   117.1924,
   111.0722,
   105.4487,
   100.2695,
   95.48883,
   91.06667,
   86.96778,
   83.16112,
   79.61927,
   76.31792,
   70.35272,
   65.1194,
   60.501,
   56.40304,
   52.74859,
   49.47446,
   46.52839,
   43.86686,
   39.25718,
   35.41603,
   32.17689,
   29.41642,
   27.04165,
   24.98141,
   21.59522,
   18.94056,
   16.81314,
   15.07631,
   13.63568,
   12.42427,
   11.39335,
   10.50678,
   9.736977,
   9.057245,
   9.057245,
   0};
   graph = new TGraph(252,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx17,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy17);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",252,0.9885,1.0665);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->SetMaximum(1270.963);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]17);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_fx18[254] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015313,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017661,
   1.017725,
   1.017788,
   1.017852,
   1.017979,
   1.018105,
   1.018232,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018677,
   1.01874,
   1.018804,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020042,
   1.020073,
   1.020105,
   1.020137,
   1.020168,
   1.0202,
   1.020232,
   1.020264,
   1.020295,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020708,
   1.020771,
   1.020835,
   1.020898,
   1.021025,
   1.021152,
   1.021279,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023374,
   1.023438,
   1.023501,
   1.023564,
   1.023628,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.026104,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029277,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_fy18[254] = {
   0,
   6.581523,
   6.581523,
   8.155836,
   10.07478,
   12.54285,
   14.08197,
   15.90283,
   18.08956,
   20.75744,
   24.0677,
   26.0322,
   28.25103,
   30.77013,
   33.64587,
   36.94797,
   40.7634,
   45.20161,
   50.40165,
   53.34128,
   56.54209,
   60.03482,
   63.85468,
   68.04211,
   72.64372,
   77.71341,
   83.31364,
   89.51708,
   96.40847,
   104.087,
   108.257,
   112.6688,
   117.3404,
   122.2908,
   127.5411,
   133.1139,
   139.0339,
   145.328,
   152.0253,
   159.1574,
   166.7587,
   174.8665,
   183.5212,
   192.7666,
   202.6502,
   213.2231,
   224.5404,
   236.6614,
   249.6496,
   256.4898,
   263.5726,
   270.9069,
   278.5022,
   286.3681,
   294.5143,
   302.9508,
   311.688,
   320.736,
   330.1055,
   339.807,
   349.8511,
   360.2484,
   371.0095,
   382.1449,
   393.6649,
   405.5793,
   417.8978,
   430.6296,
   443.7832,
   457.3664,
   471.3863,
   485.8488,
   500.7586,
   516.1194,
   531.9328,
   548.1991,
   564.9165,
   582.0808,
   599.6856,
   617.7217,
   636.1769,
   655.0359,
   674.2797,
   693.8859,
   713.8279,
   734.075,
   754.5921,
   796.2729,
   838.4962,
   880.811,
   922.6916,
   943.286,
   963.5443,
   983.3839,
   1002.719,
   1021.464,
   1039.529,
   1056.827,
   1073.27,
   1081.145,
   1088.774,
   1096.147,
   1103.254,
   1110.086,
   1116.633,
   1122.885,
   1128.835,
   1134.474,
   1139.793,
   1144.785,
   1149.443,
   1153.761,
   1157.732,
   1161.351,
   1164.613,
   1167.514,
   1170.049,
   1172.215,
   1174.01,
   1175.432,
   1176.48,
   1177.152,
   1177.449,
   1177.371,
   1176.919,
   1176.095,
   1174.902,
   1173.342,
   1171.418,
   1169.136,
   1166.5,
   1163.515,
   1160.187,
   1156.521,
   1152.526,
   1148.208,
   1143.574,
   1138.633,
   1133.393,
   1127.862,
   1122.051,
   1115.967,
   1109.622,
   1103.023,
   1096.182,
   1081.813,
   1066.597,
   1050.616,
   1033.956,
   1016.699,
   998.9271,
   980.7207,
   962.1572,
   943.3109,
   905.05,
   866.4582,
   827.9879,
   790.0215,
   771.3278,
   752.8723,
   734.684,
   716.7881,
   699.2065,
   681.9574,
   665.0562,
   648.5155,
   632.3449,
   616.552,
   601.142,
   586.1182,
   571.482,
   557.2334,
   543.3708,
   529.8915,
   516.7917,
   504.0666,
   491.7105,
   479.7173,
   468.08,
   456.7914,
   445.8437,
   435.2289,
   424.9387,
   414.9647,
   405.2984,
   395.9312,
   386.8545,
   378.0597,
   369.5383,
   361.2819,
   353.282,
   345.5306,
   338.0196,
   330.7411,
   316.851,
   303.8009,
   291.5347,
   279.9992,
   269.1449,
   258.925,
   249.2963,
   240.2181,
   231.6529,
   223.5657,
   215.9242,
   208.6983,
   201.8602,
   195.3842,
   189.2463,
   183.4245,
   177.8984,
   172.649,
   167.6588,
   162.9116,
   154.0866,
   146.0662,
   138.7573,
   132.0795,
   125.963,
   120.3473,
   115.1796,
   110.4138,
   106.0094,
   101.931,
   98.14719,
   94.63037,
   91.356,
   85.44992,
   80.28159,
   75.73306,
   71.70905,
   68.13195,
   64.93807,
   62.07469,
   59.49791,
   55.06277,
   51.40134,
   48.34568,
   45.77141,
   43.58481,
   41.71411,
   38.70939,
   36.43738,
   34.69213,
   33.33592,
   32.27365,
   31.43782,
   30.77936,
   30.26185,
   29.85753,
   29.53951,
   29.53951,
   29.53951,
   0};
   graph = new TGraph(254,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_fx18,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]_fy18);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",254,0.9860625,1.068938);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->SetMaximum(1295.194);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmpsi_1oRfit1cB_NormoBmBs_1cOmphi_1cOmpsi_1cB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mpsi_1|fit1]_Norm[mBs_1,mphi_1,mpsi_1]18);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fx3002[32] = {
   0.9960156,
   0.9980469,
   1.000078,
   1.002109,
   1.004141,
   1.006172,
   1.008203,
   1.010234,
   1.012266,
   1.014297,
   1.016328,
   1.018359,
   1.020391,
   1.022422,
   1.024453,
   1.026484,
   1.028516,
   1.030547,
   1.032578,
   1.034609,
   1.036641,
   1.038672,
   1.040703,
   1.042734,
   1.044766,
   1.046797,
   1.048828,
   1.050859,
   1.052891,
   1.054922,
   1.056953,
   1.058984};
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fy3002[32] = {
   10,
   10,
   7,
   12,
   20,
   23,
   25,
   56,
   84,
   137,
   383,
   950,
   1024,
   535,
   299,
   166,
   129,
   79,
   63,
   76,
   49,
   49,
   51,
   39,
   38,
   26,
   24,
   29,
   35,
   42,
   26,
   22};
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_felx3002[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fely3002[32] = {
   3.108694,
   3.108694,
   2.58147,
   3.415266,
   4.434448,
   4.760717,
   4.966335,
   7.4609,
   9.146873,
   11.21537,
   19.07677,
   30.32613,
   31.50391,
   22.63547,
   16.79884,
   12.3938,
   10.86882,
   8.869343,
   7.916129,
   8.698576,
   6.976026,
   6.976026,
   7.117933,
   6.218102,
   6.137163,
   5.066015,
   4.864612,
   5.353932,
   5.887675,
   6.454831,
   5.066015,
   4.654502};
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fehx3002[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fehy3002[32] = {
   4.26695,
   4.26695,
   3.770281,
   4.559819,
   5.546519,
   5.865235,
   6.066589,
   8.527879,
   10.20155,
   12.21537,
   20.07677,
   31.32613,
   32.50391,
   23.63547,
   17.79884,
   13.3938,
   11.86882,
   9.925725,
   8.979274,
   9.756061,
   8.047634,
   8.047634,
   8.188122,
   7.298372,
   7.218484,
   6.164324,
   5.966932,
   6.44702,
   6.97241,
   7.53218,
   6.164324,
   5.761366};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(32,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fx3002,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fy3002,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_felx3002,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fehx3002,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fely3002,h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]");
   grae->SetTitle("Histogram of ds_1000_plot__mphi_1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002","Histogram of ds_1000_plot__mphi_1",100,0.9885,1.0665);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->SetMinimum(3.976677);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->SetMaximum(1161.712);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit1cB_CutoBsampleeQeQsamplecLcLNcB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit1]_Cut[sample==sample::N]3002);
   
   grae->Draw("p");
   
   TH1D *frame_c6e46b0__4 = new TH1D("frame_c6e46b0__4","A RooPlot of \"mphi_1\"",32,0.995,1.06);
   frame_c6e46b0__4->SetBinContent(1,1236.321);
   frame_c6e46b0__4->SetMinimum(0);
   frame_c6e46b0__4->SetMaximum(1600);
   frame_c6e46b0__4->SetEntries(3);
   frame_c6e46b0__4->SetDirectory(0);
   frame_c6e46b0__4->SetStats(0);
   frame_c6e46b0__4->SetMarkerStyle(20);
   frame_c6e46b0__4->GetXaxis()->SetNdivisions(505);
   frame_c6e46b0__4->GetXaxis()->SetLabelFont(132);
   frame_c6e46b0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_c6e46b0__4->GetXaxis()->SetLabelSize(0.05);
   frame_c6e46b0__4->GetXaxis()->SetTitleSize(-1);
   frame_c6e46b0__4->GetXaxis()->SetTitleOffset(1);
   frame_c6e46b0__4->GetXaxis()->SetTitleFont(132);
   frame_c6e46b0__4->GetYaxis()->SetNdivisions(3000508);
   frame_c6e46b0__4->GetYaxis()->SetLabelFont(132);
   frame_c6e46b0__4->GetYaxis()->SetLabelSize(0.05);
   frame_c6e46b0__4->GetYaxis()->SetTitleSize(0.05);
   frame_c6e46b0__4->GetYaxis()->SetTitleFont(132);
   frame_c6e46b0__4->GetZaxis()->SetLabelFont(132);
   frame_c6e46b0__4->GetZaxis()->SetLabelSize(0.05);
   frame_c6e46b0__4->GetZaxis()->SetTitleSize(0.05);
   frame_c6e46b0__4->GetZaxis()->SetTitleOffset(1);
   frame_c6e46b0__4->GetZaxis()->SetTitleFont(132);
   frame_c6e46b0__4->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig3c.C <==
void psi_3D_psi_sim3()
{
//=========Macro generated from canvas: sss/Ostap
//=========  (Tue Oct 27 15:46:15 2020) by ROOT version 6.18/04
   TCanvas *sss = new TCanvas("sss", "Ostap",60,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sss->SetHighLightColor(2);
   sss->Range(3.665663,-86.74699,3.701807,636.1446);
   sss->SetFillColor(0);
   sss->SetBorderMode(0);
   sss->SetBorderSize(2);
   sss->SetTickx(1);
   sss->SetTicky(1);
   sss->SetLeftMargin(0.12);
   sss->SetRightMargin(0.05);
   sss->SetTopMargin(0.05);
   sss->SetBottomMargin(0.12);
   sss->SetFrameBorderMode(0);
   sss->SetFrameBorderMode(0);
   
   TH1D *frame_d10daa0__5 = new TH1D("frame_d10daa0__5","A RooPlot of \"mpsi_1\"",60,3.67,3.7);
   frame_d10daa0__5->SetBinContent(1,381.2067);
   frame_d10daa0__5->SetMinimum(0);
   frame_d10daa0__5->SetMaximum(600);
   frame_d10daa0__5->SetEntries(1);
   frame_d10daa0__5->SetDirectory(0);
   frame_d10daa0__5->SetStats(0);
   frame_d10daa0__5->SetMarkerStyle(20);
   frame_d10daa0__5->GetXaxis()->SetNdivisions(505);
   frame_d10daa0__5->GetXaxis()->SetLabelFont(132);
   frame_d10daa0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_d10daa0__5->GetXaxis()->SetLabelSize(0.05);
   frame_d10daa0__5->GetXaxis()->SetTitleSize(-1);
   frame_d10daa0__5->GetXaxis()->SetTitleOffset(1);
   frame_d10daa0__5->GetXaxis()->SetTitleFont(132);
   frame_d10daa0__5->GetYaxis()->SetNdivisions(3000506);
   frame_d10daa0__5->GetYaxis()->SetLabelFont(132);
   frame_d10daa0__5->GetYaxis()->SetLabelSize(0.05);
   frame_d10daa0__5->GetYaxis()->SetTitleSize(0.05);
   frame_d10daa0__5->GetYaxis()->SetTitleFont(132);
   frame_d10daa0__5->GetZaxis()->SetLabelFont(132);
   frame_d10daa0__5->GetZaxis()->SetLabelSize(0.05);
   frame_d10daa0__5->GetZaxis()->SetTitleSize(0.05);
   frame_d10daa0__5->GetZaxis()->SetTitleOffset(1);
   frame_d10daa0__5->GetZaxis()->SetTitleFont(132);
   frame_d10daa0__5->Draw("FUNC");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx19[66] = {
   3.6695,
   3.6695,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.6815,
   3.682,
   3.6825,
   3.683,
   3.6835,
   3.684,
   3.6845,
   3.685,
   3.6855,
   3.686,
   3.6865,
   3.687,
   3.6875,
   3.688,
   3.6885,
   3.689,
   3.6895,
   3.69,
   3.6905,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.6945,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7005,
   3.7005};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy19[66] = {
   0,
   0.3288342,
   0.3288342,
   0.3281571,
   0.3274737,
   0.3267841,
   0.3260884,
   0.3253864,
   0.3246782,
   0.3239639,
   0.3232434,
   0.3225167,
   0.3217838,
   0.3210448,
   0.3202997,
   0.3195484,
   0.318791,
   0.3180274,
   0.3172578,
   0.316482,
   0.3157002,
   0.3149122,
   0.3141182,
   0.3133181,
   0.3125119,
   0.3116997,
   0.3108814,
   0.310057,
   0.3092267,
   0.3083903,
   0.3075479,
   0.3066995,
   0.3058451,
   0.3049847,
   0.3041183,
   0.303246,
   0.3023677,
   0.3014834,
   0.3005932,
   0.2996971,
   0.298795,
   0.297887,
   0.2969731,
   0.2960534,
   0.2951277,
   0.2941962,
   0.2932587,
   0.2923155,
   0.2913664,
   0.2904114,
   0.2894507,
   0.2884841,
   0.2875117,
   0.2865335,
   0.2855496,
   0.2845598,
   0.2835644,
   0.2825631,
   0.2815561,
   0.2805434,
   0.279525,
   0.2785008,
   0.277471,
   0.277471,
   0.277471,
   0};
   TGraph *graph = new TGraph(66,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fx19,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]_fy19);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,3.6664,3.7036);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->SetMaximum(0.3617177);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBB_BpsiaNsig_phi1aNsig_psi_NcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBB_Bpsi&sig_phi1&sig_psi_N]19);
   
   graph->Draw("l");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx20[64] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.6815,
   3.682,
   3.6825,
   3.683,
   3.6835,
   3.684,
   3.6845,
   3.685,
   3.6855,
   3.686,
   3.6865,
   3.687,
   3.6875,
   3.688,
   3.6885,
   3.689,
   3.6895,
   3.69,
   3.6905,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.6945,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy20[64] = {
   0,
   2.884345e-07,
   2.878405e-07,
   2.872411e-07,
   2.866363e-07,
   2.86026e-07,
   2.854102e-07,
   2.847891e-07,
   2.841625e-07,
   2.835305e-07,
   2.828931e-07,
   2.822503e-07,
   2.816021e-07,
   2.809485e-07,
   2.802895e-07,
   2.796251e-07,
   2.789554e-07,
   2.782803e-07,
   2.775998e-07,
   2.76914e-07,
   2.762229e-07,
   2.755264e-07,
   2.748246e-07,
   2.741175e-07,
   2.73405e-07,
   2.726873e-07,
   2.719642e-07,
   2.712359e-07,
   2.705022e-07,
   2.697633e-07,
   2.690192e-07,
   2.682697e-07,
   2.67515e-07,
   2.667551e-07,
   2.659899e-07,
   2.652195e-07,
   2.644439e-07,
   2.636631e-07,
   2.62877e-07,
   2.620858e-07,
   2.612894e-07,
   2.604878e-07,
   2.59681e-07,
   2.58869e-07,
   2.58052e-07,
   2.572297e-07,
   2.564023e-07,
   2.555698e-07,
   2.547322e-07,
   2.538895e-07,
   2.530417e-07,
   2.521888e-07,
   2.513307e-07,
   2.504677e-07,
   2.495995e-07,
   2.487264e-07,
   2.478481e-07,
   2.469649e-07,
   2.460766e-07,
   2.451833e-07,
   2.442849e-07,
   2.433816e-07,
   2.433816e-07,
   0};
   graph = new TGraph(64,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fx20,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]_fy20);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->SetMaximum(3.172779e-07);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSB_BpsiaNsig_phi1aNsig_psi_NcB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSB_Bpsi&sig_phi1&sig_psi_N]20);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx21[238] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683562,
   3.683625,
   3.683688,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685344,
   3.685375,
   3.685406,
   3.685437,
   3.685469,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686594,
   3.686625,
   3.686656,
   3.686688,
   3.686719,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.68775,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.688438,
   3.6885,
   3.688562,
   3.688625,
   3.688687,
   3.68875,
   3.688813,
   3.688875,
   3.688937,
   3.689,
   3.689063,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy21[238] = {
   0,
   0.01310876,
   0.01355963,
   0.01443603,
   0.01575338,
   0.01754274,
   0.01986426,
   0.02281909,
   0.02655585,
   0.03128202,
   0.03728126,
   0.04493851,
   0.05477559,
   0.0675012,
   0.08408121,
   0.1058378,
   0.1192013,
   0.1345894,
   0.1523397,
   0.1728497,
   0.1965885,
   0.2241105,
   0.2560712,
   0.2932474,
   0.33656,
   0.3871023,
   0.4154817,
   0.4461741,
   0.4793809,
   0.5153218,
   0.5542367,
   0.5963875,
   0.6420603,
   0.6915674,
   0.7452501,
   0.8034815,
   0.866669,
   0.9352578,
   1.009734,
   1.090631,
   1.178527,
   1.274058,
   1.3249,
   1.377915,
   1.433199,
   1.490854,
   1.550983,
   1.613698,
   1.679111,
   1.747342,
   1.818515,
   1.892759,
   1.97021,
   2.051006,
   2.135292,
   2.223219,
   2.314942,
   2.410621,
   2.510422,
   2.614513,
   2.723067,
   2.836258,
   2.954259,
   3.077243,
   3.205374,
   3.338803,
   3.477656,
   3.622016,
   3.771893,
   3.927174,
   4.087559,
   4.252549,
   4.421568,
   4.594095,
   4.769697,
   4.947998,
   5.12865,
   5.311313,
   5.681316,
   6.055225,
   6.430116,
   6.802912,
   7.170399,
   7.351118,
   7.52926,
   7.7044,
   7.876113,
   8.043975,
   8.207564,
   8.36646,
   8.520253,
   8.668536,
   8.810914,
   8.947003,
   9.076429,
   9.198835,
   9.313879,
   9.421238,
   9.471938,
   9.520605,
   9.567202,
   9.611696,
   9.654055,
   9.694248,
   9.732246,
   9.768022,
   9.801549,
   9.832802,
   9.861759,
   9.888398,
   9.912701,
   9.934648,
   9.954223,
   9.971413,
   9.986204,
   9.998586,
   10.00855,
   10.01609,
   10.02119,
   10.02386,
   10.02409,
   10.02189,
   10.01725,
   10.01017,
   10.00068,
   9.988756,
   9.974425,
   9.957695,
   9.938577,
   9.917085,
   9.893236,
   9.867048,
   9.838539,
   9.807731,
   9.774647,
   9.73931,
   9.701747,
   9.661986,
   9.620055,
   9.575984,
   9.529807,
   9.481555,
   9.431265,
   9.378972,
   9.268526,
   9.150533,
   9.025324,
   8.893248,
   8.754669,
   8.609965,
   8.459526,
   8.303751,
   8.143048,
   7.977833,
   7.808525,
   7.635548,
   7.459326,
   7.280283,
   6.915427,
   6.544316,
   6.170195,
   5.796179,
   5.425236,
   5.060181,
   4.880713,
   4.703741,
   4.529625,
   4.358765,
   4.191635,
   4.028797,
   3.870811,
   3.718085,
   3.570822,
   3.429068,
   3.292774,
   3.161835,
   3.036112,
   2.915447,
   2.799674,
   2.68862,
   2.582111,
   2.479975,
   2.382043,
   2.288146,
   2.198125,
   2.11182,
   2.029079,
   1.949756,
   1.873709,
   1.8008,
   1.730898,
   1.663877,
   1.599616,
   1.537997,
   1.47891,
   1.422246,
   1.367904,
   1.315784,
   1.265793,
   1.217841,
   1.127709,
   1.044742,
   0.9683445,
   0.8979745,
   0.8331342,
   0.7733683,
   0.7182601,
   0.6674283,
   0.6205236,
   0.5772264,
   0.5372441,
   0.5003086,
   0.4661745,
   0.4346169,
   0.4054296,
   0.3784239,
   0.3534265,
   0.3088347,
   0.2705346,
   0.2375832,
   0.2091851,
   0.1846686,
   0.1634658,
   0.1450959,
   0.1291515,
   0.1152865,
   0.09266276,
   0.07535825,
   0.06201397,
   0.0516346,
   0.04348657,
   0.03702518,
   0.03184215,
   0.02762751,
   0.02415069,
   0.02125541,
   0.02125541,
   0};
   graph = new TGraph(238,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fx21,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]_fy21);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",238,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->SetMaximum(11.0265);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBS_BpsiaNsig_phi1aNsig_psi_NcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBS_Bpsi&sig_phi1&sig_psi_N]21);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx22[238] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683562,
   3.683625,
   3.683688,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685344,
   3.685375,
   3.685406,
   3.685437,
   3.685469,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686594,
   3.686625,
   3.686656,
   3.686688,
   3.686719,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.68775,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.688438,
   3.6885,
   3.688562,
   3.688625,
   3.688687,
   3.68875,
   3.688813,
   3.688875,
   3.688937,
   3.689,
   3.689063,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy22[238] = {
   0,
   3.037056e-11,
   3.141513e-11,
   3.344558e-11,
   3.649763e-11,
   4.064326e-11,
   4.602178e-11,
   5.286756e-11,
   6.152495e-11,
   7.247461e-11,
   8.637371e-11,
   1.041141e-10,
   1.269048e-10,
   1.563877e-10,
   1.948005e-10,
   2.452064e-10,
   2.761671e-10,
   3.118186e-10,
   3.529427e-10,
   4.004605e-10,
   4.554589e-10,
   5.192221e-10,
   5.932692e-10,
   6.793995e-10,
   7.797466e-10,
   8.968438e-10,
   9.625935e-10,
   1.033702e-09,
   1.110636e-09,
   1.193904e-09,
   1.284063e-09,
   1.381718e-09,
   1.487534e-09,
   1.602232e-09,
   1.726605e-09,
   1.861517e-09,
   2.00791e-09,
   2.166818e-09,
   2.339366e-09,
   2.526787e-09,
   2.730427e-09,
   2.951753e-09,
   3.069545e-09,
   3.192371e-09,
   3.320455e-09,
   3.45403e-09,
   3.593339e-09,
   3.738636e-09,
   3.890186e-09,
   4.048264e-09,
   4.213159e-09,
   4.38517e-09,
   4.564608e-09,
   4.751797e-09,
   4.947073e-09,
   5.150783e-09,
   5.363288e-09,
   5.584959e-09,
   5.816179e-09,
   6.057339e-09,
   6.308837e-09,
   6.571079e-09,
   6.844467e-09,
   7.129398e-09,
   7.426254e-09,
   7.735383e-09,
   8.057079e-09,
   8.391534e-09,
   8.738772e-09,
   9.098529e-09,
   9.47011e-09,
   9.852362e-09,
   1.024395e-08,
   1.064366e-08,
   1.10505e-08,
   1.146359e-08,
   1.188212e-08,
   1.230532e-08,
   1.316255e-08,
   1.402882e-08,
   1.489738e-08,
   1.576108e-08,
   1.661248e-08,
   1.703117e-08,
   1.744389e-08,
   1.784966e-08,
   1.824748e-08,
   1.863639e-08,
   1.901539e-08,
   1.938353e-08,
   1.973983e-08,
   2.008338e-08,
   2.041324e-08,
   2.072853e-08,
   2.102839e-08,
   2.131198e-08,
   2.157852e-08,
   2.182725e-08,
   2.194471e-08,
   2.205746e-08,
   2.216542e-08,
   2.22685e-08,
   2.236664e-08,
   2.245976e-08,
   2.25478e-08,
   2.263068e-08,
   2.270836e-08,
   2.278077e-08,
   2.284785e-08,
   2.290957e-08,
   2.296588e-08,
   2.301672e-08,
   2.306208e-08,
   2.31019e-08,
   2.313617e-08,
   2.316486e-08,
   2.318794e-08,
   2.32054e-08,
   2.321723e-08,
   2.322341e-08,
   2.322395e-08,
   2.321884e-08,
   2.320809e-08,
   2.319171e-08,
   2.31697e-08,
   2.314208e-08,
   2.310888e-08,
   2.307012e-08,
   2.302583e-08,
   2.297603e-08,
   2.292078e-08,
   2.286011e-08,
   2.279406e-08,
   2.272268e-08,
   2.264603e-08,
   2.256416e-08,
   2.247714e-08,
   2.238502e-08,
   2.228787e-08,
   2.218577e-08,
   2.207878e-08,
   2.196699e-08,
   2.185048e-08,
   2.172933e-08,
   2.147344e-08,
   2.120008e-08,
   2.090999e-08,
   2.060399e-08,
   2.028293e-08,
   1.994768e-08,
   1.959914e-08,
   1.923824e-08,
   1.886592e-08,
   1.848315e-08,
   1.809089e-08,
   1.769014e-08,
   1.728186e-08,
   1.686706e-08,
   1.602175e-08,
   1.516196e-08,
   1.429519e-08,
   1.342867e-08,
   1.256926e-08,
   1.172349e-08,
   1.13077e-08,
   1.089769e-08,
   1.049429e-08,
   1.009844e-08,
   9.711236e-09,
   9.333971e-09,
   8.967947e-09,
   8.614108e-09,
   8.272927e-09,
   7.94451e-09,
   7.628743e-09,
   7.325381e-09,
   7.034104e-09,
   6.754547e-09,
   6.486322e-09,
   6.22903e-09,
   5.982269e-09,
   5.74564e-09,
   5.518748e-09,
   5.301208e-09,
   5.092644e-09,
   4.892692e-09,
   4.700998e-09,
   4.517222e-09,
   4.341034e-09,
   4.172117e-09,
   4.010168e-09,
   3.854893e-09,
   3.706011e-09,
   3.563252e-09,
   3.426357e-09,
   3.295078e-09,
   3.169177e-09,
   3.048426e-09,
   2.932607e-09,
   2.82151e-09,
   2.612692e-09,
   2.420471e-09,
   2.243473e-09,
   2.080439e-09,
   1.930216e-09,
   1.79175e-09,
   1.664075e-09,
   1.546307e-09,
   1.437637e-09,
   1.337326e-09,
   1.244694e-09,
   1.159122e-09,
   1.080039e-09,
   1.006926e-09,
   9.393047e-10,
   8.767375e-10,
   8.188232e-10,
   7.155123e-10,
   6.267782e-10,
   5.50436e-10,
   4.846428e-10,
   4.278426e-10,
   3.787197e-10,
   3.361601e-10,
   2.992198e-10,
   2.670973e-10,
   2.146823e-10,
   1.74591e-10,
   1.436748e-10,
   1.196277e-10,
   1.007503e-10,
   8.578043e-11,
   7.377232e-11,
   6.400777e-11,
   5.595263e-11,
   4.924481e-11,
   4.924481e-11,
   0};
   graph = new TGraph(238,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fx22,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]_fy22);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1199;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",238,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->SetMaximum(2.554635e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSS_BpsiaNsig_phi1aNsig_psi_NcB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSS_Bpsi&sig_phi1&sig_psi_N]22);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx23[64] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.6815,
   3.682,
   3.6825,
   3.683,
   3.6835,
   3.684,
   3.6845,
   3.685,
   3.6855,
   3.686,
   3.6865,
   3.687,
   3.6875,
   3.688,
   3.6885,
   3.689,
   3.6895,
   3.69,
   3.6905,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.6945,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy23[64] = {
   0,
   1.426923e-07,
   0.004795635,
   0.009610165,
   0.01444369,
   0.01929617,
   0.02416757,
   0.02905784,
   0.03396693,
   0.03889482,
   0.04384146,
   0.04880679,
   0.05379079,
   0.05879341,
   0.0638146,
   0.06885432,
   0.07391253,
   0.07898918,
   0.08408423,
   0.08919764,
   0.09432935,
   0.09947932,
   0.1046475,
   0.1098339,
   0.1150384,
   0.1202609,
   0.1255015,
   0.1307601,
   0.1360367,
   0.1413311,
   0.1466434,
   0.1519734,
   0.1573212,
   0.1626868,
   0.1680699,
   0.1734707,
   0.178889,
   0.1843249,
   0.1897781,
   0.1952488,
   0.2007369,
   0.2062422,
   0.2117648,
   0.2173047,
   0.2228616,
   0.2284357,
   0.2340268,
   0.2396349,
   0.24526,
   0.250902,
   0.2565608,
   0.2622364,
   0.2679287,
   0.2736377,
   0.2793633,
   0.2851056,
   0.2908643,
   0.2966395,
   0.3024312,
   0.3082392,
   0.3140635,
   0.319904,
   0.319904,
   0};
   graph = new TGraph(64,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fx23,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]_fy23);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1194;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->SetMaximum(0.3518944);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSBB_BpsiaNsig_phi1aNsig_psi_NcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SBB_Bpsi&sig_phi1&sig_psi_N]23);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx24[64] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.6815,
   3.682,
   3.6825,
   3.683,
   3.6835,
   3.684,
   3.6845,
   3.685,
   3.6855,
   3.686,
   3.6865,
   3.687,
   3.6875,
   3.688,
   3.6885,
   3.689,
   3.6895,
   3.69,
   3.6905,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.6945,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy24[64] = {
   0,
   1.178905,
   1.176477,
   1.174027,
   1.171555,
   1.16906,
   1.166544,
   1.164005,
   1.161444,
   1.158861,
   1.156256,
   1.153628,
   1.150979,
   1.148307,
   1.145614,
   1.142899,
   1.140161,
   1.137402,
   1.134621,
   1.131818,
   1.128993,
   1.126146,
   1.123278,
   1.120387,
   1.117475,
   1.114542,
   1.111587,
   1.10861,
   1.105611,
   1.102591,
   1.099549,
   1.096486,
   1.093402,
   1.090296,
   1.087168,
   1.084019,
   1.080849,
   1.077658,
   1.074445,
   1.071211,
   1.067956,
   1.064679,
   1.061382,
   1.058063,
   1.054724,
   1.051363,
   1.047981,
   1.044579,
   1.041155,
   1.037711,
   1.034245,
   1.030759,
   1.027252,
   1.023725,
   1.020176,
   1.016607,
   1.013018,
   1.009408,
   1.005777,
   1.002126,
   0.9984543,
   0.9947622,
   0.9947622,
   0};
   graph = new TGraph(64,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fx24,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]_fy24);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",100,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->SetMaximum(1.296795);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBSB_BpsiaNsig_phi1aNsig_psi_NcB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BSB_Bpsi&sig_phi1&sig_psi_N]24);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx25[238] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683562,
   3.683625,
   3.683688,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685344,
   3.685375,
   3.685406,
   3.685437,
   3.685469,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686594,
   3.686625,
   3.686656,
   3.686688,
   3.686719,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.68775,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.688438,
   3.6885,
   3.688562,
   3.688625,
   3.688687,
   3.68875,
   3.688813,
   3.688875,
   3.688937,
   3.689,
   3.689063,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy25[238] = {
   0,
   1.717986e-11,
   1.777074e-11,
   1.891931e-11,
   2.064579e-11,
   2.299086e-11,
   2.603336e-11,
   2.990584e-11,
   3.48031e-11,
   4.099705e-11,
   4.885942e-11,
   5.889473e-11,
   7.178684e-11,
   8.846454e-11,
   1.101937e-10,
   1.387071e-10,
   1.562207e-10,
   1.763879e-10,
   1.996507e-10,
   2.265303e-10,
   2.576415e-10,
   2.937108e-10,
   3.355974e-10,
   3.843191e-10,
   4.410829e-10,
   5.073218e-10,
   5.445148e-10,
   5.847391e-10,
   6.282587e-10,
   6.753615e-10,
   7.263619e-10,
   7.816032e-10,
   8.414601e-10,
   9.063423e-10,
   9.766969e-10,
   1.053013e-09,
   1.135824e-09,
   1.225714e-09,
   1.32332e-09,
   1.42934e-09,
   1.544533e-09,
   1.669732e-09,
   1.736364e-09,
   1.805844e-09,
   1.878297e-09,
   1.953857e-09,
   2.032661e-09,
   2.114851e-09,
   2.200579e-09,
   2.290001e-09,
   2.383277e-09,
   2.48058e-09,
   2.582083e-09,
   2.687971e-09,
   2.798434e-09,
   2.913667e-09,
   3.033876e-09,
   3.15927e-09,
   3.290065e-09,
   3.426483e-09,
   3.56875e-09,
   3.717093e-09,
   3.871741e-09,
   4.03292e-09,
   4.200844e-09,
   4.37571e-09,
   4.557686e-09,
   4.746878e-09,
   4.943302e-09,
   5.146807e-09,
   5.357002e-09,
   5.573232e-09,
   5.794741e-09,
   6.020848e-09,
   6.250986e-09,
   6.484661e-09,
   6.721416e-09,
   6.960808e-09,
   7.44572e-09,
   7.93575e-09,
   8.427069e-09,
   8.915641e-09,
   9.397257e-09,
   9.6341e-09,
   9.867566e-09,
   1.00971e-08,
   1.032214e-08,
   1.054213e-08,
   1.075653e-08,
   1.096477e-08,
   1.116632e-08,
   1.136066e-08,
   1.154725e-08,
   1.172561e-08,
   1.189523e-08,
   1.205565e-08,
   1.220642e-08,
   1.234712e-08,
   1.241357e-08,
   1.247735e-08,
   1.253842e-08,
   1.259673e-08,
   1.265224e-08,
   1.270492e-08,
   1.275472e-08,
   1.28016e-08,
   1.284554e-08,
   1.28865e-08,
   1.292445e-08,
   1.295936e-08,
   1.299121e-08,
   1.301998e-08,
   1.304563e-08,
   1.306816e-08,
   1.308755e-08,
   1.310377e-08,
   1.311683e-08,
   1.312671e-08,
   1.31334e-08,
   1.31369e-08,
   1.31372e-08,
   1.313431e-08,
   1.312823e-08,
   1.311896e-08,
   1.310651e-08,
   1.309089e-08,
   1.307211e-08,
   1.305018e-08,
   1.302513e-08,
   1.299696e-08,
   1.29657e-08,
   1.293138e-08,
   1.289402e-08,
   1.285364e-08,
   1.281029e-08,
   1.276397e-08,
   1.271475e-08,
   1.266264e-08,
   1.260768e-08,
   1.254993e-08,
   1.248941e-08,
   1.242617e-08,
   1.236026e-08,
   1.229173e-08,
   1.214698e-08,
   1.199235e-08,
   1.182825e-08,
   1.165516e-08,
   1.147354e-08,
   1.12839e-08,
   1.108674e-08,
   1.088258e-08,
   1.067197e-08,
   1.045545e-08,
   1.023356e-08,
   1.000686e-08,
   9.775913e-09,
   9.541267e-09,
   9.063099e-09,
   8.576735e-09,
   8.086426e-09,
   7.596256e-09,
   7.11011e-09,
   6.631683e-09,
   6.39648e-09,
   6.164547e-09,
   5.936356e-09,
   5.712434e-09,
   5.4934e-09,
   5.279991e-09,
   5.07294e-09,
   4.872783e-09,
   4.679785e-09,
   4.494008e-09,
   4.315387e-09,
   4.143783e-09,
   3.979014e-09,
   3.820876e-09,
   3.669148e-09,
   3.523604e-09,
   3.384018e-09,
   3.250163e-09,
   3.121816e-09,
   2.998759e-09,
   2.88078e-09,
   2.767672e-09,
   2.659235e-09,
   2.555278e-09,
   2.455613e-09,
   2.360061e-09,
   2.268451e-09,
   2.180615e-09,
   2.096397e-09,
   2.015641e-09,
   1.938203e-09,
   1.863942e-09,
   1.792723e-09,
   1.724417e-09,
   1.658901e-09,
   1.596057e-09,
   1.477934e-09,
   1.369199e-09,
   1.269076e-09,
   1.176852e-09,
   1.091874e-09,
   1.013548e-09,
   9.413248e-10,
   8.747065e-10,
   8.13235e-10,
   7.564913e-10,
   7.04092e-10,
   6.556857e-10,
   6.109508e-10,
   5.695926e-10,
   5.313409e-10,
   4.959482e-10,
   4.631876e-10,
   4.047472e-10,
   3.545526e-10,
   3.113677e-10,
   2.741501e-10,
   2.420197e-10,
   2.142321e-10,
   1.901573e-10,
   1.692611e-10,
   1.510902e-10,
   1.214403e-10,
   9.87617e-11,
   8.127318e-11,
   6.767037e-11,
   5.699187e-11,
   4.852381e-11,
   4.173113e-11,
   3.620758e-11,
   3.165099e-11,
   2.785654e-11,
   2.785654e-11,
   0};
   graph = new TGraph(238,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fx25,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]_fy25);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1196;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3595);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",238,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->SetMaximum(1.445092e-08);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBBBS_BpsiaNsig_phi1aNsig_psi_NcB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[BBS_Bpsi&sig_phi1&sig_psi_N]25);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx26[238] = {
   3.67,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683562,
   3.683625,
   3.683688,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685344,
   3.685375,
   3.685406,
   3.685437,
   3.685469,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686594,
   3.686625,
   3.686656,
   3.686688,
   3.686719,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.68775,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.688438,
   3.6885,
   3.688562,
   3.688625,
   3.688687,
   3.68875,
   3.688813,
   3.688875,
   3.688937,
   3.689,
   3.689063,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy26[238] = {
   0,
   0.4369251,
   0.4519527,
   0.4811637,
   0.525072,
   0.5847129,
   0.6620909,
   0.7605774,
   0.8851267,
   1.042654,
   1.242613,
   1.497835,
   1.825712,
   2.249866,
   2.80249,
   3.527654,
   3.973068,
   4.485968,
   5.077598,
   5.761211,
   6.552444,
   7.469771,
   8.535048,
   9.774159,
   11.2178,
   12.90241,
   13.84832,
   14.87132,
   15.97813,
   17.17607,
   18.47313,
   19.87805,
   21.40035,
   23.05046,
   24.83975,
   26.78065,
   28.88673,
   31.17285,
   33.65521,
   36.35154,
   39.28119,
   42.4653,
   44.15991,
   45.92695,
   47.76962,
   49.69129,
   51.69545,
   53.78576,
   55.96603,
   58.24022,
   60.61248,
   63.08711,
   65.66859,
   68.36157,
   71.1709,
   74.10157,
   77.15876,
   80.34783,
   83.67427,
   87.1437,
   90.76188,
   94.53461,
   98.46769,
   102.5668,
   106.8376,
   111.2848,
   115.9129,
   120.7245,
   125.7201,
   130.8957,
   136.2414,
   141.7407,
   147.3742,
   153.1246,
   158.9776,
   164.9205,
   170.9418,
   177.0301,
   189.3626,
   201.8252,
   214.3206,
   226.7462,
   238.9948,
   245.0183,
   250.9559,
   256.7935,
   262.5168,
   268.1118,
   273.5643,
   278.8605,
   283.9865,
   288.9289,
   293.6744,
   298.2104,
   302.5242,
   306.6041,
   310.4386,
   314.017,
   315.7069,
   317.329,
   318.8821,
   320.3651,
   321.777,
   323.1166,
   324.3831,
   325.5756,
   326.693,
   327.7347,
   328.6999,
   329.5878,
   330.3978,
   331.1293,
   331.7818,
   332.3547,
   332.8477,
   333.2604,
   333.5925,
   333.8437,
   334.0139,
   334.1029,
   334.1106,
   334.0371,
   333.8825,
   333.6467,
   333.3301,
   332.9328,
   332.4551,
   331.8975,
   331.2603,
   330.544,
   329.7491,
   328.8762,
   327.926,
   326.8991,
   325.7964,
   324.6186,
   323.3666,
   322.0413,
   320.6437,
   319.1748,
   317.6357,
   316.0274,
   314.3512,
   312.6082,
   308.927,
   304.9942,
   300.8209,
   296.4187,
   291.7998,
   286.9767,
   281.9624,
   276.7703,
   271.414,
   265.9072,
   260.2641,
   254.4986,
   248.625,
   242.6574,
   230.4964,
   218.127,
   205.6573,
   193.191,
   180.8272,
   168.6596,
   162.6779,
   156.7793,
   150.9758,
   145.2809,
   139.7104,
   134.2829,
   129.0171,
   123.9266,
   119.0182,
   114.2934,
   109.7507,
   105.3864,
   101.1959,
   97.17406,
   93.31525,
   89.61373,
   86.06372,
   82.65946,
   79.39528,
   76.26565,
   73.26516,
   70.38855,
   67.63075,
   64.98686,
   62.45214,
   60.02203,
   57.69215,
   55.4583,
   53.31641,
   51.26261,
   49.29318,
   47.40453,
   45.59326,
   43.85608,
   42.18985,
   40.59156,
   37.58741,
   34.82203,
   32.27566,
   29.93017,
   27.76899,
   25.77695,
   23.94015,
   22.24589,
   20.68252,
   19.23939,
   17.90675,
   16.67566,
   15.53795,
   14.48611,
   13.51328,
   12.61316,
   11.77997,
   10.29369,
   9.017124,
   7.918829,
   6.972297,
   6.155143,
   5.448438,
   4.836157,
   4.304716,
   3.842586,
   3.08852,
   2.511748,
   2.066972,
   1.72102,
   1.44944,
   1.234077,
   1.061323,
   0.9208457,
   0.8049607,
   0.7084589,
   0.7084589,
   0};
   graph = new TGraph(238,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fx26,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]_fy26);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",238,3.667,3.703);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->SetMaximum(367.5217);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB_CompoBSSS_BpsiaNsig_phi1aNsig_psi_NcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_Comp[SSS_Bpsi&sig_phi1&sig_psi_N]26);
   
   graph->Draw("fl");
   
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_fx27[240] = {
   3.6695,
   3.6695,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683562,
   3.683625,
   3.683688,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685344,
   3.685375,
   3.685406,
   3.685437,
   3.685469,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686594,
   3.686625,
   3.686656,
   3.686688,
   3.686719,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.68775,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.688375,
   3.688438,
   3.6885,
   3.688562,
   3.688625,
   3.688687,
   3.68875,
   3.688813,
   3.688875,
   3.688937,
   3.689,
   3.689063,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7,
   3.7005,
   3.7005};
   Double_t Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_fy27[240] = {
   0,
   1.957773,
   1.957773,
   1.974942,
   2.006711,
   2.053608,
   2.116701,
   2.198053,
   2.301138,
   2.431058,
   2.594935,
   2.802508,
   3.066992,
   3.406302,
   3.844768,
   4.415549,
   5.164036,
   5.623594,
   6.152659,
   6.762815,
   7.46771,
   8.283452,
   9.229069,
   10.32707,
   11.60412,
   13.09184,
   14.82775,
   15.80241,
   16.85649,
   17.99688,
   19.23113,
   20.56749,
   22.01493,
   23.58328,
   25.28327,
   27.12662,
   29.12612,
   31.29576,
   33.65084,
   36.20805,
   38.98565,
   42.00357,
   45.28358,
   47.02921,
   48.84944,
   50.74758,
   52.72709,
   54.79157,
   56.94477,
   59.19064,
   61.53325,
   63.97686,
   66.52592,
   69.18503,
   71.95899,
   74.85279,
   77.87157,
   81.02067,
   84.3056,
   87.73201,
   91.30572,
   95.03264,
   98.91874,
   102.97,
   107.1923,
   111.5913,
   116.1722,
   120.9393,
   125.8955,
   131.0411,
   136.3722,
   141.8785,
   147.5429,
   153.3456,
   159.2688,
   165.2975,
   171.4189,
   177.621,
   183.8921,
   196.595,
   209.4319,
   222.3026,
   235.1013,
   247.7178,
   253.9222,
   260.0381,
   266.0509,
   271.9462,
   277.7092,
   283.3255,
   288.7807,
   294.0607,
   299.1515,
   304.0397,
   308.7118,
   313.1553,
   317.3578,
   321.3075,
   324.9934,
   326.7341,
   328.4049,
   330.0047,
   331.5323,
   332.9866,
   334.3666,
   335.6712,
   336.8995,
   338.0506,
   339.1236,
   340.1178,
   341.0324,
   341.8668,
   342.6204,
   343.2925,
   343.8827,
   344.3906,
   344.8158,
   345.1579,
   345.4167,
   345.5921,
   345.6838,
   345.6919,
   345.6163,
   345.4571,
   345.2143,
   344.8883,
   344.4792,
   343.9873,
   343.413,
   342.7567,
   342.019,
   341.2003,
   340.3014,
   339.3227,
   338.2651,
   337.1294,
   335.9164,
   334.6269,
   333.2619,
   331.8225,
   330.3096,
   328.7244,
   327.068,
   325.3416,
   323.5464,
   319.7549,
   315.7042,
   311.4059,
   306.8718,
   302.1145,
   297.1468,
   291.9823,
   286.6346,
   281.1177,
   275.4459,
   269.6336,
   263.6954,
   257.6457,
   251.4992,
   238.9737,
   226.2336,
   213.39,
   200.5501,
   187.8157,
   175.2834,
   169.1223,
   163.0469,
   157.0695,
   151.2039,
   145.4664,
   139.8763,
   134.4526,
   129.2096,
   124.1541,
   119.2878,
   114.6089,
   110.1138,
   105.7978,
   101.6554,
   97.68101,
   93.8686,
   90.21224,
   86.70601,
   83.34407,
   80.12071,
   77.03035,
   74.06761,
   71.22723,
   68.50418,
   65.89358,
   63.39073,
   60.99111,
   58.6904,
   56.48441,
   54.36916,
   52.3408,
   50.39565,
   48.5302,
   46.74106,
   45.025,
   43.37892,
   40.28497,
   37.43695,
   34.8145,
   32.39896,
   30.17327,
   28.12178,
   26.2302,
   24.48542,
   22.87547,
   21.38936,
   20.01705,
   18.74935,
   17.57782,
   16.49473,
   15.49303,
   14.56622,
   13.70835,
   12.17811,
   10.86386,
   9.733239,
   8.758929,
   7.917875,
   7.190582,
   6.560543,
   6.013768,
   5.53838,
   4.762897,
   4.170018,
   3.713086,
   3.357933,
   3.079372,
   2.858706,
   2.681917,
   2.538364,
   2.42013,
   2.321852,
   2.321852,
   2.321852,
   0};
   graph = new TGraph(240,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_fx27,Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]_fy27);
   graph->SetName("Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]");
   graph->SetTitle("Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27 = new TH1F("Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27","Projection of Fit3D(Bpsi&sig_phi1&sig_psi_N)",240,3.6664,3.7036);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->SetMinimum(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->SetMaximum(380.2611);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->SetDirectory(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->SetStats(0);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->SetMarkerStyle(20);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetNdivisions(505);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetXaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetYaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetYaxis()->SetTitleFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetZaxis()->SetLabelFont(132);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3D_BpsiaNsig_phi1aNsig_psi_N_IntoBmBs_1cOmphi_1oRfit2cB_NormoBmBs_1cOmphi_1cOmpsi_1cB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3D_Bpsi&sig_phi1&sig_psi_N_Int[mBs_1,mphi_1|fit2]_Norm[mBs_1,mphi_1,mpsi_1]27);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fx3003[60] = {
   3.67025,
   3.67075,
   3.67125,
   3.67175,
   3.67225,
   3.67275,
   3.67325,
   3.67375,
   3.67425,
   3.67475,
   3.67525,
   3.67575,
   3.67625,
   3.67675,
   3.67725,
   3.67775,
   3.67825,
   3.67875,
   3.67925,
   3.67975,
   3.68025,
   3.68075,
   3.68125,
   3.68175,
   3.68225,
   3.68275,
   3.68325,
   3.68375,
   3.68425,
   3.68475,
   3.68525,
   3.68575,
   3.68625,
   3.68675,
   3.68725,
   3.68775,
   3.68825,
   3.68875,
   3.68925,
   3.68975,
   3.69025,
   3.69075,
   3.69125,
   3.69175,
   3.69225,
   3.69275,
   3.69325,
   3.69375,
   3.69425,
   3.69475,
   3.69525,
   3.69575,
   3.69625,
   3.69675,
   3.69725,
   3.69775,
   3.69825,
   3.69875,
   3.69925,
   3.69975};
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fy3003[60] = {
   1,
   1,
   2,
   4,
   0,
   1,
   1,
   2,
   2,
   1,
   4,
   5,
   3,
   8,
   7,
   6,
   9,
   10,
   15,
   17,
   31,
   42,
   43,
   45,
   82,
   98,
   126,
   188,
   220,
   294,
   341,
   339,
   307,
   344,
   297,
   251,
   210,
   141,
   94,
   65,
   56,
   37,
   24,
   21,
   19,
   11,
   8,
   8,
   8,
   7,
   5,
   4,
   4,
   3,
   9,
   4,
   1,
   1,
   1,
   6};
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_felx3003[60] = {
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025};
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fely3003[60] = {
   0.8272462,
   0.8272462,
   1.291815,
   1.914339,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.914339,
   2.159691,
   1.632705,
   2.768386,
   2.58147,
   2.379931,
   2.943461,
   3.108694,
   3.82938,
   4.082184,
   5.537565,
   6.454831,
   6.531834,
   6.683179,
   9.036884,
   9.882579,
   10.7361,
   13.22042,
   14.34082,
   16.65372,
   17.97295,
   17.91874,
   17.02855,
   18.05398,
   16.74094,
   15.35087,
   14,
   11.38486,
   9.678086,
   8.041463,
   7.4609,
   6.055143,
   4.864612,
   4.545807,
   4.320219,
   3.265579,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   2.159691,
   1.914339,
   1.914339,
   1.632705,
   2.943461,
   1.914339,
   0.8272462,
   0.8272462,
   0.8272462,
   2.379931};
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fehx3003[60] = {
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025};
   Double_t h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fehy3003[60] = {
   2.299527,
   2.299527,
   2.63786,
   3.162753,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   3.162753,
   3.382473,
   2.918186,
   3.945142,
   3.770281,
   3.583642,
   4.110204,
   4.26695,
   4.958738,
   5.203719,
   6.627601,
   7.53218,
   7.608278,
   7.757905,
   10.09222,
   10.93319,
   11.7361,
   14.22042,
   15.34082,
   17.65372,
   18.97295,
   18.91874,
   18.02855,
   19.05398,
   17.74094,
   16.35087,
   15,
   12.38486,
   10.72977,
   9.103628,
   8.527879,
   7.137555,
   5.966932,
   5.655182,
   5.435196,
   4.416521,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   3.382473,
   3.162753,
   3.162753,
   2.918186,
   4.110204,
   3.162753,
   2.299527,
   2.299527,
   2.299527,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fx3003,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fy3003,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_felx3003,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fehx3003,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fely3003,h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003","Histogram of ds_1000_plot__mpsi_1",100,3.667,3.703);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->SetMaximum(399.3594);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit2cB_CutoBsampleeQeQsamplecLcLNcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit2]_Cut[sample==sample::N]3003);
   
   grae->Draw("p");
   
   TH1D *frame_d10daa0__6 = new TH1D("frame_d10daa0__6","A RooPlot of \"mpsi_1\"",60,3.67,3.7);
   frame_d10daa0__6->SetBinContent(1,381.2067);
   frame_d10daa0__6->SetMinimum(0);
   frame_d10daa0__6->SetMaximum(600);
   frame_d10daa0__6->SetEntries(1);
   frame_d10daa0__6->SetDirectory(0);
   frame_d10daa0__6->SetStats(0);
   frame_d10daa0__6->SetMarkerStyle(20);
   frame_d10daa0__6->GetXaxis()->SetNdivisions(505);
   frame_d10daa0__6->GetXaxis()->SetLabelFont(132);
   frame_d10daa0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_d10daa0__6->GetXaxis()->SetLabelSize(0.05);
   frame_d10daa0__6->GetXaxis()->SetTitleSize(-1);
   frame_d10daa0__6->GetXaxis()->SetTitleOffset(1);
   frame_d10daa0__6->GetXaxis()->SetTitleFont(132);
   frame_d10daa0__6->GetYaxis()->SetNdivisions(3000506);
   frame_d10daa0__6->GetYaxis()->SetLabelFont(132);
   frame_d10daa0__6->GetYaxis()->SetLabelSize(0.05);
   frame_d10daa0__6->GetYaxis()->SetTitleSize(0.05);
   frame_d10daa0__6->GetYaxis()->SetTitleFont(132);
   frame_d10daa0__6->GetZaxis()->SetLabelFont(132);
   frame_d10daa0__6->GetZaxis()->SetLabelSize(0.05);
   frame_d10daa0__6->GetZaxis()->SetTitleSize(0.05);
   frame_d10daa0__6->GetZaxis()->SetTitleOffset(1);
   frame_d10daa0__6->GetZaxis()->SetTitleFont(132);
   frame_d10daa0__6->Draw("AXISSAME");
   sss->Modified();
   sss->cd();
   sss->SetSelected(sss);
}


==> figs/Fig4a.C <==
void Bs_XKK_fit_2Dn2.pdf()
{
//=========Macro generated from canvas: c/Ostap
//=========  (Sat Oct 24 16:57:57 2020) by ROOT version 6.20/02
   TCanvas *c = new TCanvas("c", "Ostap",86,31,1002,965);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5.273976,-65.06024,5.490843,477.1084);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.12);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.12);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_1093da40__1 = new TH1D("frame_1093da40__1","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_1093da40__1->SetBinContent(1,364.4693);
   frame_1093da40__1->SetMinimum(0);
   frame_1093da40__1->SetMaximum(450);
   frame_1093da40__1->SetEntries(2);
   frame_1093da40__1->SetDirectory(0);
   frame_1093da40__1->SetStats(0);
   frame_1093da40__1->SetMarkerStyle(20);
   frame_1093da40__1->GetXaxis()->SetNdivisions(505);
   frame_1093da40__1->GetXaxis()->SetLabelFont(132);
   frame_1093da40__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1093da40__1->GetXaxis()->SetLabelSize(0.05);
   frame_1093da40__1->GetXaxis()->SetTitleSize(-1);
   frame_1093da40__1->GetXaxis()->SetTitleOffset(1);
   frame_1093da40__1->GetXaxis()->SetTitleFont(132);
   frame_1093da40__1->GetYaxis()->SetNdivisions(509);
   frame_1093da40__1->GetYaxis()->SetLabelFont(132);
   frame_1093da40__1->GetYaxis()->SetLabelSize(0.05);
   frame_1093da40__1->GetYaxis()->SetTitleSize(0.05);
   frame_1093da40__1->GetYaxis()->SetTitleFont(132);
   frame_1093da40__1->GetZaxis()->SetLabelFont(132);
   frame_1093da40__1->GetZaxis()->SetLabelSize(0.05);
   frame_1093da40__1->GetZaxis()->SetTitleSize(0.05);
   frame_1093da40__1->GetZaxis()->SetTitleOffset(1);
   frame_1093da40__1->GetZaxis()->SetTitleFont(132);
   frame_1093da40__1->Draw("FUNC");
   
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fx1[42] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fy1[42] = {
   0,
   51.41737,
   51.41737,
   51.48181,
   51.54626,
   51.6107,
   51.67515,
   51.73959,
   51.80403,
   51.86848,
   51.93292,
   51.99736,
   52.06181,
   52.12625,
   52.19069,
   52.25514,
   52.31958,
   52.38402,
   52.44847,
   52.51291,
   52.57735,
   52.6418,
   52.70624,
   52.77068,
   52.83513,
   52.89957,
   52.96402,
   53.02846,
   53.0929,
   53.15735,
   53.22179,
   53.28623,
   53.35068,
   53.41512,
   53.47956,
   53.54401,
   53.60845,
   53.67289,
   53.73734,
   53.73734,
   0,
   53.73734};
   TGraph *graph = new TGraph(42,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fx1,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fy1);
   graph->SetName("Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1","Projection of Fit2D(psiKK-fit)",100,5.276,5.504);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->SetMaximum(59.11107);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]1);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fx2[252] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357578,
   5.357656,
   5.357734,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364609,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370938,
   5.37125,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fy2[252] = {
   0,
   0.1904028,
   0.1904028,
   0.2312963,
   0.2857567,
   0.360206,
   0.4652293,
   0.6191935,
   0.8560589,
   1.024555,
   1.243879,
   1.535705,
   1.718785,
   1.934217,
   2.189775,
   2.495658,
   2.865429,
   3.317417,
   3.876839,
   4.207374,
   4.579084,
   4.998836,
   5.474957,
   6.017615,
   6.639319,
   7.355586,
   7.755066,
   8.185837,
   8.651134,
   9.154616,
   9.700426,
   10.29327,
   10.93852,
   11.64231,
   12.41168,
   13.25474,
   14.18086,
   15.20092,
   16.32757,
   16.93542,
   17.57566,
   18.25058,
   18.96263,
   19.71449,
   20.50909,
   21.3496,
   22.23952,
   23.18265,
   24.18319,
   25.24571,
   26.37527,
   27.57743,
   28.85832,
   30.22474,
   31.6842,
   33.24504,
   34.91654,
   35.79698,
   36.70904,
   37.65422,
   38.63409,
   40.67375,
   42.78167,
   44.9565,
   47.19743,
   49.50345,
   51.87328,
   54.30541,
   56.79809,
   59.34929,
   61.95673,
   64.61787,
   67.32991,
   70.08975,
   72.89408,
   75.73927,
   78.62148,
   84.48019,
   90.43432,
   96.44427,
   102.4671,
   108.4568,
   114.3653,
   117.2734,
   120.1424,
   122.9657,
   125.737,
   128.4497,
   131.0976,
   133.6741,
   136.1729,
   138.588,
   140.9132,
   143.1426,
   145.2705,
   147.2913,
   149.1997,
   150.9906,
   151.8405,
   152.6592,
   153.4463,
   154.2011,
   154.9231,
   155.612,
   156.267,
   156.888,
   157.4743,
   158.0256,
   158.5416,
   159.0218,
   159.4659,
   159.8737,
   160.2447,
   160.5788,
   160.8758,
   161.1354,
   161.3574,
   161.5417,
   161.6882,
   161.7967,
   161.8672,
   161.8997,
   161.894,
   161.8502,
   161.7684,
   161.6485,
   161.4908,
   161.2952,
   161.062,
   160.7913,
   160.4832,
   160.138,
   159.756,
   159.3374,
   158.8825,
   158.3916,
   157.8651,
   157.3033,
   156.7066,
   156.0755,
   155.4103,
   154.7115,
   153.9796,
   153.2152,
   152.4186,
   151.5906,
   149.842,
   147.9743,
   145.9924,
   143.9015,
   141.7071,
   139.4149,
   137.0307,
   134.5605,
   132.0105,
   129.387,
   126.6963,
   123.9449,
   121.1391,
   118.2854,
   115.3903,
   109.5012,
   103.5222,
   91.4864,
   85.51951,
   79.64134,
   76.7471,
   73.88846,
   71.06937,
   68.29351,
   65.56433,
   62.88499,
   60.25839,
   57.68717,
   55.17371,
   52.7201,
   50.32981,
   48.03893,
   45.85754,
   43.78018,
   41.80164,
   39.91699,
   38.12157,
   36.41096,
   34.78096,
   33.22759,
   31.74707,
   30.33583,
   28.99047,
   27.70776,
   26.48466,
   25.31826,
   24.20581,
   23.14469,
   22.13242,
   21.16665,
   20.24514,
   19.36576,
   18.52649,
   17.72543,
   16.96074,
   16.2307,
   15.53366,
   14.86806,
   13.6253,
   12.49141,
   11.45641,
   10.51129,
   9.647883,
   8.858807,
   8.137371,
   7.477513,
   6.873738,
   6.321063,
   5.814965,
   5.351341,
   4.926463,
   4.536945,
   4.179712,
   3.551156,
   3.021309,
   2.574022,
   2.195893,
   1.875782,
   1.604414,
   1.374055,
   1.01159,
   0.7483674,
   0.5562486,
   0.4153402,
   0.234628,
   0.1347701,
   0.07863846,
   0.02797206,
   0.01049496,
   0.004131713,
   0.001699094,
   0.000727025,
   0.00032259,
   0.0001479885,
   7.00067e-05,
   3.407021e-05,
   1.702289e-05,
   8.715854e-06,
   4.565431e-06,
   2.442853e-06,
   1.333422e-06,
   7.415793e-07,
   4.197407e-07,
   4.197407e-07,
   0,
   4.197407e-07};
   graph = new TGraph(252,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fx2,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fy2);
   graph->SetName("Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2","Projection of Fit2D(psiKK-fit)",252,5.276,5.504);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->SetMaximum(178.0896);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]2);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fx3[150] = {
   5.295,
   5.295,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fy3[150] = {
   0,
   0.1222694,
   0.1222694,
   0.1172903,
   0.1124148,
   0.1076427,
   0.1029741,
   0.09840898,
   0.09394739,
   0.08958929,
   0.08533469,
   0.08118359,
   0.07713599,
   0.07319188,
   0.06935128,
   0.06561417,
   0.06198056,
   0.05845045,
   0.05502383,
   0.05170072,
   0.0484811,
   0.04536498,
   0.04235236,
   0.03944323,
   0.03663761,
   0.03393548,
   0.03133685,
   0.02884172,
   0.02645008,
   0.02416195,
   0.02197731,
   0.01989617,
   0.01791853,
   0.01604439,
   0.01427374,
   0.0126066,
   0.01104295,
   0.009582796,
   0.008226144,
   0.006972989,
   0.005823332,
   0.004777173,
   0.003834513,
   0.00299535,
   0.002259686,
   0.00162752,
   0.001098851,
   0.0006736811,
   0.0003520089,
   0.0001338348,
   1.915876e-05,
   7.980791e-06,
   0.0001003009,
   0.000296119,
   0.0005954353,
   0.0009982496,
   0.001504562,
   0.002114372,
   0.002827681,
   0.003644487,
   0.004564792,
   0.005588595,
   0.006715895,
   0.007946694,
   0.009280991,
   0.01071879,
   0.01226008,
   0.01390487,
   0.01565316,
   0.01750495,
   0.01946023,
   0.02151902,
   0.0236813,
   0.02594708,
   0.02831635,
   0.03078913,
   0.0333654,
   0.03604517,
   0.03882844,
   0.04171521,
   0.04470548,
   0.04779924,
   0.0509965,
   0.05429726,
   0.05770152,
   0.06120928,
   0.06482053,
   0.06853529,
   0.07235354,
   0.07627528,
   0.08030053,
   0.08442928,
   0.08866152,
   0.09299726,
   0.0974365,
   0.1019792,
   0.1066255,
   0.1113752,
   0.1162284,
   0.1211852,
   0.1262454,
   0.1314091,
   0.1366763,
   0.1420471,
   0.1475213,
   0.153099,
   0.1587802,
   0.1645649,
   0.1704531,
   0.1764448,
   0.1825401,
   0.1887388,
   0.195041,
   0.2014467,
   0.2079559,
   0.2145686,
   0.2212848,
   0.2281045,
   0.2350277,
   0.2420543,
   0.2491845,
   0.2564182,
   0.2637554,
   0.2711961,
   0.2787403,
   0.2863879,
   0.2941391,
   0.3019938,
   0.309952,
   0.3180136,
   0.3261788,
   0.3344475,
   0.3428196,
   0.3512953,
   0.3598745,
   0.3685571,
   0.3773433,
   0.3862329,
   0.3952261,
   0.4043227,
   0.4135229,
   0.4228265,
   0.4322337,
   0.4417443,
   0.4513585,
   0.4610761,
   0.4708973,
   0.4708973,
   0,
   0.4708973};
   graph = new TGraph(150,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fx3,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fy3);
   graph->SetName("Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3","Projection of Fit2D(psiKK-fit)",150,5.276,5.504);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->SetMaximum(0.517987);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]3);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fx4[250] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357578,
   5.357656,
   5.357734,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364609,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370938,
   5.37125,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fy4[250] = {
   0.1563443,
   0,
   0.1899229,
   0.2346416,
   0.2957737,
   0.3820108,
   0.5084345,
   0.7029303,
   0.841286,
   1.021378,
   1.261004,
   1.411335,
   1.588231,
   1.798076,
   2.049244,
   2.352871,
   2.72401,
   3.183365,
   3.454775,
   3.759994,
   4.104663,
   4.495617,
   4.941207,
   5.451703,
   6.039846,
   6.367869,
   6.721585,
   7.103651,
   7.517072,
   7.96525,
   8.452051,
   8.981881,
   9.55978,
   10.19153,
   10.88379,
   11.64424,
   12.48183,
   13.40696,
   13.90607,
   14.4318,
   14.98599,
   15.57067,
   16.18804,
   16.8405,
   17.53066,
   18.26139,
   19.03583,
   19.85739,
   20.72985,
   21.65736,
   22.64448,
   23.69625,
   24.81825,
   26.01665,
   27.29829,
   28.6708,
   29.39375,
   30.14267,
   30.91878,
   31.72337,
   33.39818,
   35.12905,
   36.91485,
   38.75493,
   40.64845,
   42.59438,
   44.59146,
   46.63826,
   48.73311,
   50.87414,
   53.05927,
   55.28618,
   57.55236,
   59.85505,
   62.19131,
   64.55796,
   69.36869,
   74.25777,
   79.19268,
   84.13814,
   89.05648,
   93.90805,
   96.296,
   98.65177,
   100.9701,
   103.2456,
   105.4731,
   107.6473,
   109.7629,
   111.8148,
   113.7979,
   115.7072,
   117.5378,
   119.2851,
   120.9444,
   122.5114,
   123.982,
   124.6798,
   125.3521,
   125.9984,
   126.6182,
   127.2111,
   127.7767,
   128.3146,
   128.8244,
   129.3059,
   129.7586,
   130.1823,
   130.5766,
   130.9412,
   131.276,
   131.5807,
   131.8551,
   132.0989,
   132.3121,
   132.4944,
   132.6458,
   132.766,
   132.8551,
   132.913,
   132.9396,
   132.935,
   132.899,
   132.8319,
   132.7335,
   132.6039,
   132.4433,
   132.2518,
   132.0295,
   131.7766,
   131.4931,
   131.1795,
   130.8357,
   130.4622,
   130.0591,
   129.6268,
   129.1655,
   128.6755,
   128.1573,
   127.6111,
   127.0373,
   126.4363,
   125.8086,
   125.1546,
   124.4746,
   123.0389,
   121.5052,
   119.8778,
   118.161,
   116.3591,
   114.4769,
   112.5191,
   110.4908,
   108.397,
   106.2428,
   104.0334,
   101.7741,
   99.47019,
   97.12697,
   94.74972,
   89.91407,
   85.00453,
   75.12166,
   70.2221,
   65.39539,
   63.01887,
   60.67157,
   58.35674,
   56.07742,
   53.83643,
   51.63636,
   49.47959,
   47.36831,
   45.30444,
   43.28973,
   41.327,
   39.4459,
   37.65472,
   35.94894,
   34.32431,
   32.77679,
   31.30253,
   29.89791,
   28.55947,
   27.28396,
   26.06827,
   24.90947,
   23.80476,
   22.7515,
   21.74718,
   20.78943,
   19.87596,
   19.00465,
   18.17346,
   17.38044,
   16.62376,
   15.90168,
   15.21254,
   14.55477,
   13.92687,
   13.32741,
   12.75505,
   12.20851,
   11.18806,
   10.257,
   9.407133,
   8.63107,
   7.922106,
   7.274176,
   6.681788,
   6.139963,
   5.644189,
   5.190374,
   4.774806,
   4.394113,
   4.045235,
   3.725394,
   3.43206,
   2.915939,
   2.480868,
   2.113591,
   1.8031,
   1.540249,
   1.317423,
   1.128269,
   0.8306407,
   0.6145022,
   0.4567489,
   0.3410457,
   0.1926586,
   0.1106629,
   0.0645719,
   0.02296852,
   0.008617663,
   0.003392648,
   0.001395166,
   0.0005969775,
   0.0002648863,
   0.0001215168,
   5.748416e-05,
   2.797586e-05,
   1.39779e-05,
   7.156794e-06,
   3.748783e-06,
   2.005885e-06,
   1.094904e-06,
   6.089283e-07,
   3.44659e-07,
   0,
   3.44659e-07};
   graph = new TGraph(250,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fx4,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fy4);
   graph->SetName("Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4","Projection of Fit2D(psiKK-fit)",250,5.282,5.498);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->SetMaximum(146.2336);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]4);
   
   graph->Draw("fl");
   
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_fx5[251] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357578,
   5.357656,
   5.357734,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370938,
   5.37125,
   5.371875,
   5.372188,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_fy5[251] = {
   0,
   51.88639,
   51.88639,
   52.00601,
   52.15199,
   52.33603,
   52.57741,
   52.90957,
   53.39436,
   53.72854,
   54.15571,
   54.71532,
   55.06297,
   55.46964,
   55.94949,
   56.52109,
   57.20913,
   58.04702,
   59.08065,
   59.69006,
   60.37449,
   61.14643,
   62.02105,
   63.01687,
   64.15666,
   65.4687,
   66.20002,
   66.98833,
   67.83953,
   68.76028,
   69.75811,
   70.84161,
   72.02055,
   73.30611,
   74.7111,
   76.2503,
   77.94076,
   79.80229,
   81.85797,
   82.96688,
   84.13481,
   85.36587,
   86.66456,
   88.03575,
   89.48476,
   91.0174,
   92.64001,
   94.35955,
   96.18361,
   98.12056,
   100.1796,
   102.3709,
   104.7055,
   107.1959,
   109.8557,
   112.7002,
   115.7462,
   117.3505,
   119.0125,
   120.7348,
   122.5202,
   126.2367,
   130.0775,
   134.0401,
   138.1231,
   142.3246,
   146.6424,
   151.0736,
   155.6151,
   160.2631,
   165.0136,
   169.8618,
   174.8028,
   179.8308,
   184.9398,
   190.1233,
   195.3742,
   206.0476,
   216.8949,
   227.8438,
   238.8161,
   249.7282,
   260.4923,
   265.7904,
   271.0172,
   276.1609,
   281.2097,
   286.152,
   290.976,
   295.6702,
   300.223,
   304.6232,
   308.8598,
   312.9218,
   316.799,
   320.4812,
   323.9586,
   327.2221,
   330.263,
   331.6973,
   333.0729,
   334.3889,
   335.6443,
   336.8384,
   337.9702,
   339.039,
   340.0441,
   340.9847,
   341.8603,
   342.6701,
   343.4137,
   344.0905,
   344.7,
   345.2418,
   345.7156,
   346.121,
   346.4577,
   346.7254,
   346.9241,
   347.0535,
   347.1136,
   347.1043,
   347.0257,
   346.8777,
   346.6605,
   346.3742,
   346.0191,
   345.5954,
   345.1034,
   344.5434,
   343.9159,
   343.2212,
   342.4599,
   341.6325,
   340.7396,
   339.7818,
   338.7597,
   337.6741,
   336.5258,
   335.3154,
   334.0439,
   332.7122,
   331.321,
   329.8715,
   328.3645,
   325.1823,
   321.7831,
   318.1758,
   314.3702,
   310.376,
   306.2036,
   301.8638,
   297.3674,
   292.7257,
   287.9501,
   283.0521,
   278.0435,
   272.9359,
   267.7411,
   262.4709,
   251.7504,
   240.8661,
   218.9559,
   208.0937,
   197.3931,
   192.1245,
   186.9207,
   181.7889,
   176.7359,
   171.7678,
   166.8906,
   162.1093,
   157.429,
   152.8538,
   148.3876,
   144.0368,
   139.8669,
   135.8965,
   132.1155,
   128.5145,
   125.0845,
   121.817,
   118.7039,
   115.7377,
   112.9109,
   110.2169,
   107.649,
   105.2011,
   102.8673,
   100.6421,
   98.52012,
   96.49638,
   94.56613,
   92.72485,
   90.96824,
   89.29224,
   87.69297,
   86.16675,
   84.7101,
   83.3197,
   81.9924,
   80.72519,
   79.51525,
   77.25644,
   75.19589,
   73.31543,
   71.59866,
   70.03072,
   68.59814,
   67.28875,
   66.09151,
   64.99641,
   63.99438,
   63.07717,
   62.23732,
   61.46804,
   60.76316,
   60.11708,
   58.9814,
   58.0255,
   57.21998,
   56.54044,
   55.96657,
   55.4815,
   55.07114,
   54.42942,
   53.96854,
   53.63725,
   53.39933,
   53.10791,
   52.96416,
   52.90045,
   52.88645,
   52.93454,
   53.00453,
   53.08334,
   53.16646,
   53.25227,
   53.34016,
   53.42987,
   53.52132,
   53.61446,
   53.70927,
   53.80575,
   53.90389,
   54.00368,
   54.10513,
   54.20824,
   54.20824,
   0,
   54.20824};
   graph = new TGraph(251,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_fx5,Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]_fy5);
   graph->SetName("Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5","Projection of Fit2D(psiKK-fit)",251,5.276,5.504);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->SetMaximum(381.825);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmpsi_2oRaux2_rng2_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mpsi_2|aux2_rng2_psiKK-fit]_Norm[mBs_2,mpsi_2]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fx3001[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fy3001[36] = {
   55,
   49,
   50,
   40,
   60,
   56,
   60,
   65,
   56,
   64,
   72,
   125,
   257,
   313,
   215,
   91,
   51,
   57,
   37,
   32,
   49,
   40,
   57,
   47,
   43,
   65,
   50,
   66,
   59,
   55,
   73,
   55,
   49,
   48,
   63,
   51};
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_felx3001[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fely3001[36] = {
   7.39358,
   6.976026,
   7.047337,
   6.298,
   7.724317,
   7.4609,
   7.724317,
   8.041463,
   7.4609,
   7.979042,
   8.465529,
   10.69151,
   15.53901,
   17.19887,
   14.1714,
   9.521834,
   7.117933,
   7.527619,
   6.055143,
   5.627135,
   6.976026,
   6.298,
   7.527619,
   6.831172,
   6.531834,
   8.041463,
   7.047337,
   8.103403,
   7.659312,
   7.39358,
   8.524388,
   7.39358,
   6.976026,
   6.903979,
   7.916129,
   7.117933};
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fehx3001[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fehy3001[36] = {
   8.461166,
   8.047634,
   8.118225,
   7.377261,
   8.789023,
   8.527879,
   8.789023,
   9.103628,
   8.527879,
   9.041691,
   9.524592,
   11.69151,
   16.53901,
   18.19887,
   15.1714,
   10.57436,
   8.188122,
   8.594007,
   7.137555,
   6.715753,
   8.047634,
   7.377261,
   8.594007,
   7.904289,
   7.608278,
   9.103628,
   8.118225,
   9.165094,
   8.724565,
   8.461166,
   9.583044,
   8.461166,
   8.047634,
   7.97633,
   8.979274,
   8.188122};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fx3001,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fy3001,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_felx3001,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fehx3001,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fely3001,h_ds_1000_CutRange[aux2_rng2_psiKK-fit]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_psiKK-fit]");
   grae->SetTitle("Histogram of ds_1000_plot__mBs_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001","Histogram of ds_1000_plot__mBs_2",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->SetMinimum(23.73558);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->SetMaximum(361.6815);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_psiKKmIfitcB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_psiKK-fit]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_1093da40__2 = new TH1D("frame_1093da40__2","A RooPlot of \"mBs_2\"",36,5.3,5.48);
   frame_1093da40__2->SetBinContent(1,364.4693);
   frame_1093da40__2->SetMinimum(0);
   frame_1093da40__2->SetMaximum(450);
   frame_1093da40__2->SetEntries(2);
   frame_1093da40__2->SetDirectory(0);
   frame_1093da40__2->SetStats(0);
   frame_1093da40__2->SetMarkerStyle(20);
   frame_1093da40__2->GetXaxis()->SetNdivisions(505);
   frame_1093da40__2->GetXaxis()->SetLabelFont(132);
   frame_1093da40__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1093da40__2->GetXaxis()->SetLabelSize(0.05);
   frame_1093da40__2->GetXaxis()->SetTitleSize(-1);
   frame_1093da40__2->GetXaxis()->SetTitleOffset(1);
   frame_1093da40__2->GetXaxis()->SetTitleFont(132);
   frame_1093da40__2->GetYaxis()->SetNdivisions(509);
   frame_1093da40__2->GetYaxis()->SetLabelFont(132);
   frame_1093da40__2->GetYaxis()->SetLabelSize(0.05);
   frame_1093da40__2->GetYaxis()->SetTitleSize(0.05);
   frame_1093da40__2->GetYaxis()->SetTitleFont(132);
   frame_1093da40__2->GetZaxis()->SetLabelFont(132);
   frame_1093da40__2->GetZaxis()->SetLabelSize(0.05);
   frame_1093da40__2->GetZaxis()->SetTitleSize(0.05);
   frame_1093da40__2->GetZaxis()->SetTitleOffset(1);
   frame_1093da40__2->GetZaxis()->SetTitleFont(132);
   frame_1093da40__2->Draw("AXISSAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig4b.C <==
void x_XKK_fit_2Dn.pdf()
{
//=========Macro generated from canvas: c/Ostap
//=========  (Wed Sep 30 16:57:51 2020) by ROOT version 6.20/02
   TCanvas *c = new TCanvas("c", "Ostap",190,31,1002,965);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(3.842771,-21.68675,3.903012,159.0361);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.12);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.12);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_fa9f390__3 = new TH1D("frame_fa9f390__3","A RooPlot of \"mpsi_2\"",60,3.85,3.9);
   frame_fa9f390__3->SetBinContent(1,112.1736);
   frame_fa9f390__3->SetMinimum(0);
   frame_fa9f390__3->SetMaximum(150);
   frame_fa9f390__3->SetEntries(1);
   frame_fa9f390__3->SetDirectory(0);
   frame_fa9f390__3->SetStats(0);
   frame_fa9f390__3->SetMarkerStyle(20);
   frame_fa9f390__3->GetXaxis()->SetNdivisions(505);
   frame_fa9f390__3->GetXaxis()->SetLabelFont(132);
   frame_fa9f390__3->GetXaxis()->SetLabelOffset(0.015);
   frame_fa9f390__3->GetXaxis()->SetLabelSize(0.05);
   frame_fa9f390__3->GetXaxis()->SetTitleSize(-1);
   frame_fa9f390__3->GetXaxis()->SetTitleOffset(1);
   frame_fa9f390__3->GetXaxis()->SetTitleFont(132);
   frame_fa9f390__3->GetYaxis()->SetNdivisions(1005);
   frame_fa9f390__3->GetYaxis()->SetLabelFont(132);
   frame_fa9f390__3->GetYaxis()->SetLabelSize(0.05);
   frame_fa9f390__3->GetYaxis()->SetTitleSize(0.05);
   frame_fa9f390__3->GetYaxis()->SetTitleFont(132);
   frame_fa9f390__3->GetZaxis()->SetLabelFont(132);
   frame_fa9f390__3->GetZaxis()->SetLabelSize(0.05);
   frame_fa9f390__3->GetZaxis()->SetTitleSize(0.05);
   frame_fa9f390__3->GetZaxis()->SetTitleOffset(1);
   frame_fa9f390__3->GetZaxis()->SetTitleFont(132);
   frame_fa9f390__3->Draw("FUNC");
   
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fx6[66] = {
   3.849167,
   3.849167,
   3.85,
   3.850833,
   3.851667,
   3.8525,
   3.853333,
   3.854167,
   3.855,
   3.855833,
   3.856667,
   3.8575,
   3.858333,
   3.859167,
   3.86,
   3.860833,
   3.861667,
   3.8625,
   3.863333,
   3.864167,
   3.865,
   3.865833,
   3.866667,
   3.8675,
   3.868333,
   3.869167,
   3.87,
   3.870833,
   3.871667,
   3.8725,
   3.873333,
   3.874167,
   3.875,
   3.875833,
   3.876667,
   3.8775,
   3.878333,
   3.879167,
   3.88,
   3.880833,
   3.881667,
   3.8825,
   3.883333,
   3.884167,
   3.885,
   3.885833,
   3.886667,
   3.8875,
   3.888333,
   3.889167,
   3.89,
   3.890833,
   3.891667,
   3.8925,
   3.893333,
   3.894167,
   3.895,
   3.895833,
   3.896667,
   3.8975,
   3.898333,
   3.899167,
   3.9,
   3.9,
   3.900833,
   3.900833};
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fy6[66] = {
   0,
   17.78796,
   17.78796,
   17.81353,
   17.83892,
   17.86412,
   17.88914,
   17.91398,
   17.93863,
   17.9631,
   17.98738,
   18.01147,
   18.03537,
   18.05909,
   18.08262,
   18.10595,
   18.1291,
   18.15205,
   18.17482,
   18.19739,
   18.21976,
   18.24194,
   18.26393,
   18.28572,
   18.30732,
   18.32871,
   18.34991,
   18.37092,
   18.39172,
   18.41232,
   18.43273,
   18.45293,
   18.47293,
   18.49273,
   18.51232,
   18.53172,
   18.5509,
   18.56989,
   18.58867,
   18.60724,
   18.6256,
   18.64376,
   18.66171,
   18.67945,
   18.69699,
   18.71431,
   18.73142,
   18.74832,
   18.76501,
   18.78149,
   18.79776,
   18.81381,
   18.82965,
   18.84527,
   18.86068,
   18.87587,
   18.89085,
   18.90561,
   18.92015,
   18.93448,
   18.94859,
   18.96247,
   18.97614,
   18.97614,
   0,
   18.97614};
   TGraph *graph = new TGraph(66,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fx6,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]_fy6);
   graph->SetName("Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6","Projection of Fit2D(psiKK-fit)",100,3.844,3.906);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->SetMaximum(20.87376);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[ps2D_BXY_C]6);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fx7[126] = {
   3.849167,
   3.849167,
   3.85,
   3.850417,
   3.850833,
   3.85125,
   3.851667,
   3.852083,
   3.8525,
   3.852917,
   3.853333,
   3.85375,
   3.854167,
   3.854583,
   3.855,
   3.855417,
   3.855833,
   3.85625,
   3.856667,
   3.857083,
   3.8575,
   3.857917,
   3.858333,
   3.85875,
   3.859167,
   3.859583,
   3.86,
   3.860417,
   3.860833,
   3.86125,
   3.861667,
   3.862083,
   3.8625,
   3.862917,
   3.863333,
   3.86375,
   3.864167,
   3.864583,
   3.865,
   3.865417,
   3.865833,
   3.86625,
   3.866667,
   3.867083,
   3.8675,
   3.867917,
   3.868333,
   3.86875,
   3.869167,
   3.869583,
   3.87,
   3.870417,
   3.870833,
   3.87125,
   3.871667,
   3.872083,
   3.8725,
   3.872917,
   3.873333,
   3.87375,
   3.874167,
   3.874583,
   3.875,
   3.875417,
   3.875833,
   3.87625,
   3.876667,
   3.877083,
   3.8775,
   3.877917,
   3.878333,
   3.87875,
   3.879167,
   3.879583,
   3.88,
   3.880417,
   3.880833,
   3.88125,
   3.881667,
   3.882083,
   3.8825,
   3.882917,
   3.883333,
   3.88375,
   3.884167,
   3.884583,
   3.885,
   3.885417,
   3.885833,
   3.88625,
   3.886667,
   3.887083,
   3.8875,
   3.887917,
   3.888333,
   3.88875,
   3.889167,
   3.889583,
   3.89,
   3.890417,
   3.890833,
   3.89125,
   3.891667,
   3.892083,
   3.8925,
   3.892917,
   3.893333,
   3.89375,
   3.894167,
   3.894583,
   3.895,
   3.895417,
   3.895833,
   3.89625,
   3.896667,
   3.897083,
   3.8975,
   3.897917,
   3.898333,
   3.89875,
   3.899167,
   3.899583,
   3.9,
   3.9,
   3.900833,
   3.900833};
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fy7[126] = {
   0,
   21.99526,
   21.99526,
   22.00058,
   22.00584,
   22.01104,
   22.01618,
   22.02125,
   22.02627,
   22.03123,
   22.03613,
   22.04097,
   22.04575,
   22.05047,
   22.05513,
   22.05972,
   22.06426,
   22.06874,
   22.07316,
   22.07751,
   22.08181,
   22.08604,
   22.09022,
   22.09433,
   22.09839,
   22.10238,
   22.10632,
   22.11019,
   22.114,
   22.11775,
   22.12144,
   22.12507,
   22.12864,
   22.13215,
   22.1356,
   22.13899,
   22.14231,
   22.14558,
   22.14878,
   22.15193,
   22.15501,
   22.15803,
   22.161,
   22.1639,
   22.16674,
   22.16952,
   22.17223,
   22.17489,
   22.17749,
   22.18002,
   22.1825,
   22.18491,
   22.18726,
   22.18956,
   22.19179,
   22.19396,
   22.19606,
   22.19811,
   22.2001,
   22.20202,
   22.20388,
   22.20569,
   22.20743,
   22.20911,
   22.21073,
   22.21229,
   22.21378,
   22.21522,
   22.21659,
   22.21791,
   22.21916,
   22.22035,
   22.22148,
   22.22254,
   22.22355,
   22.2245,
   22.22538,
   22.2262,
   22.22696,
   22.22766,
   22.2283,
   22.22888,
   22.2294,
   22.22985,
   22.23024,
   22.23058,
   22.23085,
   22.23106,
   22.2312,
   22.23129,
   22.23132,
   22.23128,
   22.23118,
   22.23102,
   22.2308,
   22.23052,
   22.23017,
   22.22977,
   22.2293,
   22.22878,
   22.22819,
   22.22753,
   22.22682,
   22.22605,
   22.22521,
   22.22432,
   22.22336,
   22.22234,
   22.22126,
   22.22011,
   22.21891,
   22.21765,
   22.21632,
   22.21493,
   22.21348,
   22.21197,
   22.2104,
   22.20876,
   22.20707,
   22.20531,
   22.20349,
   22.20161,
   22.19967,
   22.19967,
   0,
   22.19967};
   graph = new TGraph(126,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fx7,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]_fy7);
   graph->SetName("Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7","Projection of Fit2D(psiKK-fit)",126,3.844,3.906);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->SetMaximum(24.45445);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSB_psiKKmIfitcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SB_psiKK-fit]7);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fx8[249] = {
   3.849167,
   3.849167,
   3.85,
   3.850833,
   3.851667,
   3.8525,
   3.853333,
   3.854167,
   3.855,
   3.855833,
   3.856667,
   3.8575,
   3.858333,
   3.859167,
   3.86,
   3.860417,
   3.860833,
   3.86125,
   3.861667,
   3.862083,
   3.8625,
   3.862708,
   3.862917,
   3.863125,
   3.863333,
   3.863542,
   3.86375,
   3.863958,
   3.864167,
   3.864375,
   3.864583,
   3.864792,
   3.865,
   3.865208,
   3.865312,
   3.865417,
   3.865521,
   3.865625,
   3.865729,
   3.865833,
   3.865938,
   3.866042,
   3.866146,
   3.86625,
   3.866354,
   3.866458,
   3.866562,
   3.866667,
   3.866771,
   3.866875,
   3.866979,
   3.867083,
   3.867188,
   3.867292,
   3.867396,
   3.8675,
   3.867604,
   3.867656,
   3.867708,
   3.86776,
   3.867813,
   3.867865,
   3.867917,
   3.867969,
   3.868021,
   3.868073,
   3.868125,
   3.868177,
   3.868229,
   3.868281,
   3.868333,
   3.868385,
   3.868437,
   3.86849,
   3.868542,
   3.868594,
   3.868646,
   3.868698,
   3.86875,
   3.868802,
   3.868854,
   3.868958,
   3.869063,
   3.869167,
   3.869271,
   3.869375,
   3.869583,
   3.869688,
   3.869792,
   3.869896,
   3.87,
   3.870052,
   3.870104,
   3.870156,
   3.870208,
   3.87026,
   3.870312,
   3.870365,
   3.870417,
   3.870469,
   3.870521,
   3.870573,
   3.870625,
   3.870677,
   3.870729,
   3.870781,
   3.870833,
   3.870885,
   3.870938,
   3.87099,
   3.871042,
   3.871094,
   3.871146,
   3.871198,
   3.87125,
   3.871302,
   3.871354,
   3.871406,
   3.871458,
   3.87151,
   3.871562,
   3.871615,
   3.871667,
   3.871719,
   3.871771,
   3.871823,
   3.871875,
   3.871927,
   3.871979,
   3.872031,
   3.872083,
   3.872135,
   3.872187,
   3.87224,
   3.872292,
   3.872344,
   3.872396,
   3.872448,
   3.8725,
   3.872552,
   3.872604,
   3.872656,
   3.872708,
   3.87276,
   3.872813,
   3.872865,
   3.872917,
   3.872969,
   3.873021,
   3.873073,
   3.873125,
   3.873229,
   3.873333,
   3.873438,
   3.873542,
   3.87375,
   3.873958,
   3.874062,
   3.874167,
   3.874271,
   3.874375,
   3.874427,
   3.874479,
   3.874531,
   3.874583,
   3.874635,
   3.874688,
   3.87474,
   3.874792,
   3.874844,
   3.874896,
   3.874948,
   3.875,
   3.875052,
   3.875104,
   3.875156,
   3.875208,
   3.87526,
   3.875312,
   3.875365,
   3.875417,
   3.875469,
   3.875521,
   3.875625,
   3.875729,
   3.875833,
   3.875938,
   3.876042,
   3.876146,
   3.87625,
   3.876354,
   3.876458,
   3.876562,
   3.876667,
   3.876771,
   3.876875,
   3.876979,
   3.877083,
   3.877187,
   3.877292,
   3.877396,
   3.8775,
   3.877604,
   3.877708,
   3.877813,
   3.877917,
   3.878021,
   3.878125,
   3.878333,
   3.878542,
   3.87875,
   3.878958,
   3.879167,
   3.879375,
   3.879583,
   3.879792,
   3.88,
   3.880208,
   3.880417,
   3.880833,
   3.88125,
   3.881667,
   3.882083,
   3.8825,
   3.882917,
   3.883333,
   3.884167,
   3.885,
   3.885833,
   3.886667,
   3.8875,
   3.888333,
   3.889167,
   3.89,
   3.890833,
   3.891667,
   3.8925,
   3.893333,
   3.894167,
   3.895,
   3.895833,
   3.896667,
   3.8975,
   3.898333,
   3.899167,
   3.9,
   3.9,
   3.900833,
   3.900833};
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fy8[249] = {
   0,
   7.02594e-06,
   7.02594e-06,
   7.722042e-06,
   8.825934e-06,
   1.028015e-05,
   1.209212e-05,
   1.43177e-05,
   1.705932e-05,
   2.04747e-05,
   2.47966e-05,
   3.036657e-05,
   3.768949e-05,
   4.752087e-05,
   6.10067e-05,
   6.963808e-05,
   7.990992e-05,
   9.21993e-05,
   0.00010698,
   0.0001248492,
   0.000146562,
   0.0001591496,
   0.0001730759,
   0.0001885017,
   0.0002056085,
   0.0002246013,
   0.000245712,
   0.0002692026,
   0.0002953697,
   0.0003245489,
   0.0003571204,
   0.0003935144,
   0.0004342183,
   0.0004797842,
   0.0005045826,
   0.000530837,
   0.0005586385,
   0.000588084,
   0.0006192765,
   0.0006523253,
   0.0006873468,
   0.0007244646,
   0.0007638097,
   0.0008055214,
   0.0008497472,
   0.0008966434,
   0.0009463755,
   0.0009991183,
   0.001055057,
   0.001114385,
   0.001177308,
   0.001244041,
   0.001314809,
   0.001389846,
   0.001469396,
   0.001553709,
   0.001643043,
   0.001689675,
   0.001737659,
   0.00178703,
   0.001837818,
   0.001890057,
   0.001943776,
   0.001999007,
   0.002055778,
   0.002114117,
   0.002174047,
   0.002235593,
   0.002298773,
   0.002363603,
   0.002430093,
   0.002498249,
   0.002568069,
   0.002639545,
   0.002712659,
   0.002787385,
   0.002863685,
   0.002941511,
   0.003020805,
   0.003101498,
   0.003183511,
   0.003351144,
   0.003522949,
   0.00369811,
   0.00387578,
   0.004055092,
   0.004415078,
   0.00459392,
   0.004770742,
   0.004944586,
   0.005114484,
   0.005197651,
   0.005279467,
   0.005359813,
   0.005438569,
   0.005515616,
   0.005590836,
   0.005664114,
   0.005735336,
   0.005804391,
   0.005871168,
   0.005935561,
   0.005997467,
   0.006056784,
   0.006113417,
   0.006167271,
   0.006218257,
   0.006266291,
   0.006311292,
   0.006353185,
   0.006391898,
   0.006427366,
   0.006459529,
   0.006488331,
   0.006513724,
   0.006535663,
   0.006554112,
   0.006569039,
   0.006580418,
   0.006588231,
   0.006592464,
   0.00659311,
   0.006590169,
   0.006583647,
   0.006573555,
   0.006559914,
   0.006542746,
   0.006522082,
   0.00649796,
   0.006470421,
   0.006439515,
   0.006405295,
   0.00636782,
   0.006327156,
   0.006283373,
   0.006236545,
   0.006186752,
   0.006134078,
   0.006078612,
   0.006020447,
   0.005959677,
   0.005896404,
   0.00583073,
   0.005762761,
   0.005692606,
   0.005620376,
   0.005546184,
   0.005470147,
   0.005392379,
   0.005313001,
   0.00523213,
   0.005066392,
   0.004896133,
   0.004722318,
   0.004545909,
   0.004189096,
   0.003833097,
   0.003657638,
   0.003485029,
   0.003316107,
   0.003151667,
   0.003071355,
   0.002992422,
   0.002914935,
   0.002838954,
   0.002764524,
   0.002691683,
   0.002620457,
   0.002550862,
   0.002482907,
   0.002416593,
   0.002351916,
   0.002288865,
   0.002227425,
   0.002167577,
   0.002109301,
   0.00205257,
   0.001997359,
   0.00194364,
   0.001891383,
   0.001840559,
   0.001791136,
   0.001743082,
   0.001650957,
   0.001563928,
   0.001481742,
   0.00140415,
   0.00133091,
   0.001261787,
   0.001196557,
   0.001135002,
   0.001076918,
   0.001022108,
   0.000970384,
   0.0009215702,
   0.0008754986,
   0.0008320106,
   0.0007909561,
   0.0007521936,
   0.0007155897,
   0.0006810183,
   0.000648361,
   0.0006175059,
   0.0005883478,
   0.0005607878,
   0.0005347327,
   0.0005100949,
   0.0004867918,
   0.0004438848,
   0.0004054455,
   0.0003709732,
   0.0003400256,
   0.0003122116,
   0.0002871854,
   0.0002646412,
   0.0002443085,
   0.0002259478,
   0.0002093471,
   0.0001943186,
   0.0001683306,
   0.0001468641,
   0.0001290356,
   0.0001141461,
   0.0001016405,
   9.107709e-05,
   8.210276e-05,
   6.784444e-05,
   5.719842e-05,
   4.907074e-05,
   4.273253e-05,
   3.769048e-05,
   3.360533e-05,
   3.023987e-05,
   2.742549e-05,
   2.504027e-05,
   2.299455e-05,
   2.12212e-05,
   1.966897e-05,
   1.829785e-05,
   1.707556e-05,
   1.597489e-05,
   1.497103e-05,
   1.403867e-05,
   1.314787e-05,
   1.225816e-05,
   1.130705e-05,
   1.130705e-05,
   0,
   1.130705e-05};
   graph = new TGraph(249,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fx8,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]_fy8);
   graph->SetName("Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8","Projection of Fit2D(psiKK-fit)",249,3.844,3.906);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->SetMaximum(0.007252421);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBBS_psiKKmIfitcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[BS_psiKK-fit]8);
   
   graph->Draw("l");
   
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fx9[247] = {
   3.85,
   3.85,
   3.850833,
   3.851667,
   3.8525,
   3.853333,
   3.854167,
   3.855,
   3.855833,
   3.856667,
   3.8575,
   3.858333,
   3.859167,
   3.86,
   3.860417,
   3.860833,
   3.86125,
   3.861667,
   3.862083,
   3.8625,
   3.862708,
   3.862917,
   3.863125,
   3.863333,
   3.863542,
   3.86375,
   3.863958,
   3.864167,
   3.864375,
   3.864583,
   3.864792,
   3.865,
   3.865208,
   3.865312,
   3.865417,
   3.865521,
   3.865625,
   3.865729,
   3.865833,
   3.865938,
   3.866042,
   3.866146,
   3.86625,
   3.866354,
   3.866458,
   3.866562,
   3.866667,
   3.866771,
   3.866875,
   3.866979,
   3.867083,
   3.867188,
   3.867292,
   3.867396,
   3.8675,
   3.867604,
   3.867656,
   3.867708,
   3.86776,
   3.867813,
   3.867865,
   3.867917,
   3.867969,
   3.868021,
   3.868073,
   3.868125,
   3.868177,
   3.868229,
   3.868281,
   3.868333,
   3.868385,
   3.868437,
   3.86849,
   3.868542,
   3.868594,
   3.868646,
   3.868698,
   3.86875,
   3.868802,
   3.868854,
   3.868958,
   3.869063,
   3.869167,
   3.869271,
   3.869375,
   3.869583,
   3.869688,
   3.869792,
   3.869896,
   3.87,
   3.870052,
   3.870104,
   3.870156,
   3.870208,
   3.87026,
   3.870312,
   3.870365,
   3.870417,
   3.870469,
   3.870521,
   3.870573,
   3.870625,
   3.870677,
   3.870729,
   3.870781,
   3.870833,
   3.870885,
   3.870938,
   3.87099,
   3.871042,
   3.871094,
   3.871146,
   3.871198,
   3.87125,
   3.871302,
   3.871354,
   3.871406,
   3.871458,
   3.87151,
   3.871562,
   3.871615,
   3.871667,
   3.871719,
   3.871771,
   3.871823,
   3.871875,
   3.871927,
   3.871979,
   3.872031,
   3.872083,
   3.872135,
   3.872187,
   3.87224,
   3.872292,
   3.872344,
   3.872396,
   3.872448,
   3.8725,
   3.872552,
   3.872604,
   3.872656,
   3.872708,
   3.87276,
   3.872813,
   3.872865,
   3.872917,
   3.872969,
   3.873021,
   3.873073,
   3.873125,
   3.873229,
   3.873333,
   3.873438,
   3.873542,
   3.87375,
   3.873958,
   3.874062,
   3.874167,
   3.874271,
   3.874375,
   3.874427,
   3.874479,
   3.874531,
   3.874583,
   3.874635,
   3.874688,
   3.87474,
   3.874792,
   3.874844,
   3.874896,
   3.874948,
   3.875,
   3.875052,
   3.875104,
   3.875156,
   3.875208,
   3.87526,
   3.875312,
   3.875365,
   3.875417,
   3.875469,
   3.875521,
   3.875625,
   3.875729,
   3.875833,
   3.875938,
   3.876042,
   3.876146,
   3.87625,
   3.876354,
   3.876458,
   3.876562,
   3.876667,
   3.876771,
   3.876875,
   3.876979,
   3.877083,
   3.877187,
   3.877292,
   3.877396,
   3.8775,
   3.877604,
   3.877708,
   3.877813,
   3.877917,
   3.878021,
   3.878125,
   3.878333,
   3.878542,
   3.87875,
   3.878958,
   3.879167,
   3.879375,
   3.879583,
   3.879792,
   3.88,
   3.880208,
   3.880417,
   3.880833,
   3.88125,
   3.881667,
   3.882083,
   3.8825,
   3.882917,
   3.883333,
   3.884167,
   3.885,
   3.885833,
   3.886667,
   3.8875,
   3.888333,
   3.889167,
   3.89,
   3.890833,
   3.891667,
   3.8925,
   3.893333,
   3.894167,
   3.895,
   3.895833,
   3.896667,
   3.8975,
   3.898333,
   3.899167,
   3.9,
   3.9,
   3.9};
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fy9[247] = {
   0.05004117,
   0,
   0.05499905,
   0.06286134,
   0.07321879,
   0.08612422,
   0.1019756,
   0.1215024,
   0.1458278,
   0.1766099,
   0.2162811,
   0.2684376,
   0.33846,
   0.4345108,
   0.4959864,
   0.569146,
   0.6566752,
   0.7619483,
   0.8892189,
   1.043865,
   1.133518,
   1.232706,
   1.342574,
   1.464415,
   1.599688,
   1.750046,
   1.917354,
   2.103725,
   2.311549,
   2.543535,
   2.802745,
   3.092653,
   3.417188,
   3.593811,
   3.780804,
   3.978816,
   4.188537,
   4.4107,
   4.646086,
   4.895521,
   5.159886,
   5.440116,
   5.737201,
   6.052193,
   6.386204,
   6.740412,
   7.116065,
   7.514477,
   7.937034,
   8.385195,
   8.860491,
   9.364524,
   9.898964,
   10.46554,
   11.06605,
   11.70232,
   12.03445,
   12.37621,
   12.72784,
   13.08958,
   13.46164,
   13.84425,
   14.23762,
   14.64196,
   15.05747,
   15.48431,
   15.92266,
   16.37265,
   16.83439,
   17.30796,
   17.79339,
   18.29067,
   18.79975,
   19.32049,
   19.85272,
   20.39615,
   20.95046,
   21.51522,
   22.08994,
   22.67406,
   23.86801,
   25.09166,
   26.33921,
   27.60464,
   28.88176,
   31.44571,
   32.71948,
   33.97887,
   35.21705,
   36.42712,
   37.01946,
   37.60219,
   38.17444,
   38.73536,
   39.28412,
   39.81986,
   40.34177,
   40.84904,
   41.34087,
   41.81648,
   42.27511,
   42.71603,
   43.1385,
   43.54186,
   43.92543,
   44.28857,
   44.63069,
   44.9512,
   45.24957,
   45.5253,
   45.77792,
   46.00699,
   46.21213,
   46.39299,
   46.54925,
   46.68065,
   46.78696,
   46.86801,
   46.92365,
   46.9538,
   46.9584,
   46.93745,
   46.891,
   46.81913,
   46.72197,
   46.59969,
   46.45252,
   46.28071,
   46.08457,
   45.86445,
   45.62072,
   45.35381,
   45.06419,
   44.75235,
   44.41882,
   44.06418,
   43.68902,
   43.29397,
   42.8797,
   42.44688,
   41.99622,
   41.52847,
   41.04437,
   40.5447,
   40.03025,
   39.50184,
   38.96027,
   38.40638,
   37.84102,
   37.26503,
   36.08459,
   34.87194,
   33.63397,
   32.37753,
   29.83618,
   27.30064,
   26.05096,
   24.82158,
   23.61846,
   22.44726,
   21.87525,
   21.31306,
   20.76117,
   20.22001,
   19.68989,
   19.1711,
   18.66379,
   18.16812,
   17.68412,
   17.21181,
   16.75116,
   16.30209,
   15.86449,
   15.43823,
   15.02317,
   14.61911,
   14.22588,
   13.84327,
   13.47108,
   13.1091,
   12.75709,
   12.41483,
   11.75868,
   11.13883,
   10.55348,
   10.00084,
   9.479197,
   8.986882,
   8.522288,
   8.083878,
   7.670182,
   7.279803,
   6.911409,
   6.563741,
   6.235603,
   5.925866,
   5.633462,
   5.357382,
   5.096676,
   4.850447,
   4.617851,
   4.39809,
   4.190416,
   3.994124,
   3.808551,
   3.633072,
   3.467099,
   3.161501,
   2.887722,
   2.642199,
   2.421779,
   2.223678,
   2.045433,
   1.884866,
   1.740049,
   1.609278,
   1.491042,
   1.384004,
   1.198909,
   1.046017,
   0.9190363,
   0.8129876,
   0.7239187,
   0.6486824,
   0.5847642,
   0.4832115,
   0.4073869,
   0.3494988,
   0.3043558,
   0.2684446,
   0.2393487,
   0.2153788,
   0.1953338,
   0.1783454,
   0.1637751,
   0.1511447,
   0.1400892,
   0.1303236,
   0.121618,
   0.1137787,
   0.1066288,
   0.09998823,
   0.09364366,
   0.08730687,
   0.08053269,
   0,
   0.08053269};
   graph = new TGraph(247,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fx9,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]_fy9);
   graph->SetName("Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9","Projection of Fit2D(psiKK-fit)",247,3.845,3.905);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->SetMaximum(51.65424);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB_CompoBSS_psiKKmIfitcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_Comp[SS_psiKK-fit]9);
   
   graph->Draw("fl");
   
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_fx10[246] = {
   3.849167,
   3.849167,
   3.85,
   3.850833,
   3.851667,
   3.8525,
   3.853333,
   3.854167,
   3.855,
   3.855833,
   3.856667,
   3.8575,
   3.858333,
   3.859167,
   3.86,
   3.860417,
   3.860833,
   3.86125,
   3.861667,
   3.862083,
   3.8625,
   3.862917,
   3.863125,
   3.863333,
   3.863542,
   3.86375,
   3.863958,
   3.864167,
   3.864375,
   3.864583,
   3.864792,
   3.865,
   3.865208,
   3.865312,
   3.865417,
   3.865521,
   3.865625,
   3.865729,
   3.865833,
   3.865938,
   3.866042,
   3.866146,
   3.86625,
   3.866354,
   3.866458,
   3.866562,
   3.866667,
   3.866771,
   3.866875,
   3.866979,
   3.867083,
   3.867188,
   3.867292,
   3.867396,
   3.8675,
   3.867604,
   3.867656,
   3.867708,
   3.86776,
   3.867813,
   3.867865,
   3.867917,
   3.867969,
   3.868021,
   3.868073,
   3.868125,
   3.868177,
   3.868229,
   3.868281,
   3.868333,
   3.868385,
   3.868437,
   3.86849,
   3.868542,
   3.868594,
   3.868646,
   3.868698,
   3.86875,
   3.868854,
   3.868958,
   3.869063,
   3.869167,
   3.869271,
   3.869375,
   3.869583,
   3.869688,
   3.869792,
   3.869896,
   3.87,
   3.870052,
   3.870104,
   3.870156,
   3.870208,
   3.87026,
   3.870312,
   3.870365,
   3.870417,
   3.870469,
   3.870521,
   3.870573,
   3.870625,
   3.870677,
   3.870729,
   3.870781,
   3.870833,
   3.870885,
   3.870938,
   3.87099,
   3.871042,
   3.871094,
   3.871146,
   3.871198,
   3.87125,
   3.871302,
   3.871354,
   3.871406,
   3.871458,
   3.87151,
   3.871562,
   3.871615,
   3.871667,
   3.871719,
   3.871771,
   3.871823,
   3.871875,
   3.871927,
   3.871979,
   3.872031,
   3.872083,
   3.872135,
   3.872187,
   3.87224,
   3.872292,
   3.872344,
   3.872396,
   3.872448,
   3.8725,
   3.872552,
   3.872604,
   3.872656,
   3.872708,
   3.87276,
   3.872813,
   3.872865,
   3.872917,
   3.872969,
   3.873021,
   3.873073,
   3.873125,
   3.873229,
   3.873333,
   3.873438,
   3.873542,
   3.87375,
   3.873958,
   3.874062,
   3.874167,
   3.874271,
   3.874375,
   3.874427,
   3.874479,
   3.874531,
   3.874583,
   3.874635,
   3.874688,
   3.87474,
   3.874792,
   3.874844,
   3.874896,
   3.874948,
   3.875,
   3.875052,
   3.875104,
   3.875156,
   3.875208,
   3.87526,
   3.875312,
   3.875365,
   3.875417,
   3.875469,
   3.875521,
   3.875625,
   3.875729,
   3.875833,
   3.875938,
   3.876042,
   3.876146,
   3.87625,
   3.876354,
   3.876458,
   3.876562,
   3.876667,
   3.876771,
   3.876875,
   3.876979,
   3.877083,
   3.877187,
   3.877292,
   3.877396,
   3.8775,
   3.877604,
   3.877708,
   3.877813,
   3.877917,
   3.878125,
   3.878333,
   3.878542,
   3.87875,
   3.878958,
   3.879167,
   3.879375,
   3.879583,
   3.879792,
   3.88,
   3.880208,
   3.880417,
   3.880833,
   3.88125,
   3.881667,
   3.882083,
   3.8825,
   3.882917,
   3.883333,
   3.884167,
   3.885,
   3.885833,
   3.886667,
   3.8875,
   3.888333,
   3.889167,
   3.89,
   3.890833,
   3.891667,
   3.8925,
   3.893333,
   3.894167,
   3.895,
   3.895833,
   3.896667,
   3.8975,
   3.898333,
   3.899167,
   3.9,
   3.9,
   3.900833,
   3.900833};
   Double_t Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_fy10[246] = {
   0,
   39.83326,
   39.83326,
   39.87437,
   39.91796,
   39.96362,
   40.01141,
   40.06172,
   40.11528,
   40.17321,
   40.23717,
   40.30959,
   40.39407,
   40.49599,
   40.6235,
   40.70055,
   40.78918,
   40.89207,
   41.0126,
   41.15502,
   41.32471,
   41.52849,
   41.64579,
   41.77503,
   41.91769,
   42.0754,
   42.25004,
   42.44372,
   42.65882,
   42.89807,
   43.16451,
   43.46163,
   43.79336,
   43.97357,
   44.16414,
   44.36573,
   44.57902,
   44.80475,
   45.04369,
   45.29668,
   45.5646,
   45.84838,
   46.149,
   46.46753,
   46.80507,
   47.16281,
   47.54199,
   47.94392,
   48.37,
   48.82167,
   49.30048,
   49.80802,
   50.34597,
   50.91605,
   51.52006,
   52.15983,
   52.49371,
   52.83722,
   53.1906,
   53.55408,
   53.92789,
   54.31225,
   54.70737,
   55.11346,
   55.53071,
   55.95931,
   56.3994,
   56.85114,
   57.31463,
   57.78994,
   58.27712,
   58.77615,
   59.28697,
   59.80946,
   60.34343,
   60.88861,
   61.44466,
   62.01117,
   63.1735,
   64.37094,
   65.59808,
   66.84911,
   68.11802,
   69.39861,
   71.96949,
   73.24671,
   74.50954,
   75.75115,
   76.96465,
   77.55869,
   78.14312,
   78.71707,
   79.2797,
   79.83014,
   80.36758,
   80.89118,
   81.40013,
   81.89364,
   82.37092,
   82.83122,
   83.2738,
   83.69794,
   84.10296,
   84.48818,
   84.85297,
   85.19673,
   85.51888,
   85.81889,
   86.09625,
   86.35049,
   86.58118,
   86.78793,
   86.9704,
   87.12826,
   87.26126,
   87.36917,
   87.4518,
   87.50903,
   87.54075,
   87.54693,
   87.52755,
   87.48266,
   87.41234,
   87.31673,
   87.196,
   87.05037,
   86.8801,
   86.68549,
   86.46689,
   86.22468,
   85.95929,
   85.67117,
   85.36084,
   85.02881,
   84.67567,
   84.302,
   83.90844,
   83.49564,
   83.0643,
   82.61512,
   82.14883,
   81.6662,
   81.168,
   80.65501,
   80.12804,
   79.58793,
   79.03549,
   78.47157,
   77.89702,
   76.71945,
   75.50966,
   74.27454,
   73.02094,
   70.48525,
   67.95533,
   66.70846,
   65.48187,
   64.28155,
   63.11315,
   62.54254,
   61.98175,
   61.43126,
   60.89149,
   60.36277,
   59.84537,
   59.33946,
   58.84518,
   58.36258,
   57.89167,
   57.43241,
   56.98473,
   56.54853,
   56.12367,
   55.71,
   55.30734,
   54.9155,
   54.53429,
   54.16349,
   53.8029,
   53.45228,
   53.11142,
   52.45806,
   51.84099,
   51.25841,
   50.70856,
   50.18969,
   49.70015,
   49.23832,
   48.80268,
   48.39175,
   48.00412,
   47.63849,
   47.29357,
   46.96818,
   46.66118,
   46.37152,
   46.09817,
   45.84019,
   45.59669,
   45.36681,
   45.14976,
   44.94479,
   44.7512,
   44.56833,
   44.23225,
   43.93201,
   43.66356,
   43.42334,
   43.2082,
   43.01536,
   42.84234,
   42.68698,
   42.54734,
   42.42172,
   42.30861,
   42.20667,
   42.0317,
   41.88881,
   41.77173,
   41.67547,
   41.59609,
   41.53042,
   41.47595,
   41.39298,
   41.33528,
   41.29506,
   41.26714,
   41.24799,
   41.2352,
   41.22708,
   41.22242,
   41.22037,
   41.22027,
   41.22165,
   41.22415,
   41.22747,
   41.2314,
   41.23572,
   41.24028,
   41.24488,
   41.24931,
   41.25328,
   41.25635,
   41.25635,
   0,
   41.25635};
   graph = new TGraph(246,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_fx10,Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]_fy10);
   graph->SetName("Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]");
   graph->SetTitle("Projection of Fit2D(psiKK-fit)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10 = new TH1F("Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10","Projection of Fit2D(psiKK-fit)",246,3.844,3.906);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->SetMinimum(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->SetMaximum(96.30162);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->SetDirectory(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->SetStats(0);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->SetMarkerStyle(20);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_psiKKmIfit_IntoBmBs_2oRaux2_rng1_psiKKmIfitcB_NormoBmBs_2cOmpsi_2cB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_psiKK-fit_Int[mBs_2|aux2_rng1_psiKK-fit]_Norm[mBs_2,mpsi_2]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fx3002[60] = {
   3.850417,
   3.85125,
   3.852083,
   3.852917,
   3.85375,
   3.854583,
   3.855417,
   3.85625,
   3.857083,
   3.857917,
   3.85875,
   3.859583,
   3.860417,
   3.86125,
   3.862083,
   3.862917,
   3.86375,
   3.864583,
   3.865417,
   3.86625,
   3.867083,
   3.867917,
   3.86875,
   3.869583,
   3.870417,
   3.87125,
   3.872083,
   3.872917,
   3.87375,
   3.874583,
   3.875417,
   3.87625,
   3.877083,
   3.877917,
   3.87875,
   3.879583,
   3.880417,
   3.88125,
   3.882083,
   3.882917,
   3.88375,
   3.884583,
   3.885417,
   3.88625,
   3.887083,
   3.887917,
   3.88875,
   3.889583,
   3.890417,
   3.89125,
   3.892083,
   3.892917,
   3.89375,
   3.894583,
   3.895417,
   3.89625,
   3.897083,
   3.897917,
   3.89875,
   3.899583};
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fy3002[60] = {
   34,
   34,
   37,
   47,
   43,
   47,
   39,
   39,
   51,
   47,
   39,
   56,
   38,
   45,
   35,
   39,
   37,
   37,
   50,
   61,
   49,
   60,
   56,
   80,
   86,
   96,
   80,
   75,
   62,
   63,
   40,
   46,
   46,
   33,
   44,
   39,
   39,
   36,
   54,
   41,
   30,
   47,
   41,
   41,
   45,
   49,
   32,
   37,
   45,
   37,
   35,
   35,
   36,
   33,
   51,
   49,
   34,
   50,
   51,
   42};
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_felx3002[60] = {
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667};
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fely3002[60] = {
   5.802128,
   5.802128,
   6.055143,
   6.831172,
   6.531834,
   6.831172,
   6.218102,
   6.218102,
   7.117933,
   6.831172,
   6.218102,
   7.4609,
   6.137163,
   6.683179,
   5.887675,
   6.218102,
   6.055143,
   6.055143,
   7.047337,
   7.788779,
   6.976026,
   7.724317,
   7.4609,
   8.925539,
   9.255555,
   9.780867,
   8.925539,
   8.640903,
   7.852713,
   7.916129,
   6.298,
   6.757581,
   6.757581,
   5.715302,
   6.60794,
   6.218102,
   6.218102,
   5.971996,
   7.32564,
   6.376898,
   5.446522,
   6.831172,
   6.376898,
   6.376898,
   6.683179,
   6.976026,
   5.627135,
   6.055143,
   6.683179,
   6.055143,
   5.887675,
   5.887675,
   5.971996,
   5.715302,
   7.117933,
   6.976026,
   5.802128,
   7.047337,
   7.117933,
   6.454831};
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fehx3002[60] = {
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667,
   0.0004166667};
   Double_t h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fehy3002[60] = {
   6.888101,
   6.888101,
   7.137555,
   7.904289,
   7.608278,
   7.904289,
   7.298372,
   7.298372,
   8.188122,
   7.904289,
   7.298372,
   8.527879,
   7.218484,
   7.757905,
   6.97241,
   7.298372,
   7.137555,
   7.137555,
   8.118225,
   8.852952,
   8.047634,
   8.789023,
   8.527879,
   9.981567,
   10.30959,
   10.83201,
   9.981567,
   9.698771,
   8.916365,
   8.979274,
   7.377261,
   7.831489,
   7.831489,
   6.802567,
   7.68351,
   7.298372,
   7.298372,
   7.055545,
   8.39385,
   7.455185,
   6.538046,
   7.904289,
   7.455185,
   7.455185,
   7.757905,
   8.047634,
   6.715753,
   7.137555,
   7.757905,
   7.137555,
   6.97241,
   6.97241,
   7.055545,
   6.802567,
   8.188122,
   8.047634,
   6.888101,
   8.118225,
   8.188122,
   7.53218};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fx3002,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fy3002,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_felx3002,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fehx3002,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fely3002,h_ds_1000_CutRange[aux2_rng1_psiKK-fit]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_psiKK-fit]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002","Histogram of ds_1000_plot__mpsi_2",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->SetMinimum(16.32562);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->SetMaximum(115.0599);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_psiKKmIfitcB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_psiKK-fit]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_fa9f390__4 = new TH1D("frame_fa9f390__4","A RooPlot of \"mpsi_2\"",60,3.85,3.9);
   frame_fa9f390__4->SetBinContent(1,112.1736);
   frame_fa9f390__4->SetMinimum(0);
   frame_fa9f390__4->SetMaximum(150);
   frame_fa9f390__4->SetEntries(1);
   frame_fa9f390__4->SetDirectory(0);
   frame_fa9f390__4->SetStats(0);
   frame_fa9f390__4->SetMarkerStyle(20);
   frame_fa9f390__4->GetXaxis()->SetNdivisions(505);
   frame_fa9f390__4->GetXaxis()->SetLabelFont(132);
   frame_fa9f390__4->GetXaxis()->SetLabelOffset(0.015);
   frame_fa9f390__4->GetXaxis()->SetLabelSize(0.05);
   frame_fa9f390__4->GetXaxis()->SetTitleSize(-1);
   frame_fa9f390__4->GetXaxis()->SetTitleOffset(1);
   frame_fa9f390__4->GetXaxis()->SetTitleFont(132);
   frame_fa9f390__4->GetYaxis()->SetNdivisions(1005);
   frame_fa9f390__4->GetYaxis()->SetLabelFont(132);
   frame_fa9f390__4->GetYaxis()->SetLabelSize(0.05);
   frame_fa9f390__4->GetYaxis()->SetTitleSize(0.05);
   frame_fa9f390__4->GetYaxis()->SetTitleFont(132);
   frame_fa9f390__4->GetZaxis()->SetLabelFont(132);
   frame_fa9f390__4->GetZaxis()->SetLabelSize(0.05);
   frame_fa9f390__4->GetZaxis()->SetTitleSize(0.05);
   frame_fa9f390__4->GetZaxis()->SetTitleOffset(1);
   frame_fa9f390__4->GetZaxis()->SetTitleFont(132);
   frame_fa9f390__4->Draw("AXISSAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig5.C <==
void phi_XKK_fit_1D_zoomn()
{
//=========Macro generated from canvas: c/Ostap
//=========  (Mon Oct 12 20:00:54 2020) by ROOT version 6.20/02
   TCanvas *c = new TCanvas("c", "Ostap",34,31,1002,865);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0.9162651,-18.6747,1.530723,53.61446);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.12);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.12);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *h_1000__13 = new TH1F("h_1000__13","",34,0.99,1.5);
   h_1000__13->SetBinContent(0,1226);
   h_1000__13->SetBinContent(1,4.032148);
   h_1000__13->SetBinContent(2,6.42231);
   h_1000__13->SetBinContent(3,8.051869);
   h_1000__13->SetBinContent(4,9.369381);
   h_1000__13->SetBinContent(5,10.44533);
   h_1000__13->SetBinContent(6,11.35468);
   h_1000__13->SetBinContent(7,12.17645);
   h_1000__13->SetBinContent(8,13.02579);
   h_1000__13->SetBinContent(9,13.62173);
   h_1000__13->SetBinContent(10,14.10912);
   h_1000__13->SetBinContent(11,14.71865);
   h_1000__13->SetBinContent(12,15.21362);
   h_1000__13->SetBinContent(13,15.44974);
   h_1000__13->SetBinContent(14,15.69208);
   h_1000__13->SetBinContent(15,15.96024);
   h_1000__13->SetBinContent(16,16.19209);
   h_1000__13->SetBinContent(17,16.43792);
   h_1000__13->SetBinContent(18,16.48375);
   h_1000__13->SetBinContent(19,16.48802);
   h_1000__13->SetBinContent(20,16.38511);
   h_1000__13->SetBinContent(21,16.32607);
   h_1000__13->SetBinContent(22,16.06937);
   h_1000__13->SetBinContent(23,15.91674);
   h_1000__13->SetBinContent(24,15.60334);
   h_1000__13->SetBinContent(25,15.19711);
   h_1000__13->SetBinContent(26,14.73477);
   h_1000__13->SetBinContent(27,14.19204);
   h_1000__13->SetBinContent(28,13.38988);
   h_1000__13->SetBinContent(29,12.62617);
   h_1000__13->SetBinContent(30,11.53332);
   h_1000__13->SetBinContent(31,10.22804);
   h_1000__13->SetBinContent(32,8.667419);
   h_1000__13->SetBinContent(33,6.432407);
   h_1000__13->SetBinContent(34,2.10161);
   h_1000__13->SetBinError(0,35.01428);
   h_1000__13->SetBinError(1,0.02798147);
   h_1000__13->SetBinError(2,0.03531408);
   h_1000__13->SetBinError(3,0.03954127);
   h_1000__13->SetBinError(4,0.0426538);
   h_1000__13->SetBinError(5,0.04503637);
   h_1000__13->SetBinError(6,0.04695585);
   h_1000__13->SetBinError(7,0.04862533);
   h_1000__13->SetBinError(8,0.05029263);
   h_1000__13->SetBinError(9,0.05143022);
   h_1000__13->SetBinError(10,0.05234223);
   h_1000__13->SetBinError(11,0.0534609);
   h_1000__13->SetBinError(12,0.05435237);
   h_1000__13->SetBinError(13,0.05477254);
   h_1000__13->SetBinError(14,0.05520043);
   h_1000__13->SetBinError(15,0.0556701);
   h_1000__13->SetBinError(16,0.05607299);
   h_1000__13->SetBinError(17,0.05649705);
   h_1000__13->SetBinError(18,0.05657574);
   h_1000__13->SetBinError(19,0.05658307);
   h_1000__13->SetBinError(20,0.05640621);
   h_1000__13->SetBinError(21,0.05630451);
   h_1000__13->SetBinError(22,0.0558601);
   h_1000__13->SetBinError(23,0.05559419);
   h_1000__13->SetBinError(24,0.05504413);
   h_1000__13->SetBinError(25,0.05432288);
   h_1000__13->SetBinError(26,0.05349017);
   h_1000__13->SetBinError(27,0.05249581);
   h_1000__13->SetBinError(28,0.05099065);
   h_1000__13->SetBinError(29,0.04951515);
   h_1000__13->SetBinError(30,0.04732379);
   h_1000__13->SetBinError(31,0.04456548);
   h_1000__13->SetBinError(32,0.04102487);
   h_1000__13->SetBinError(33,0.03534183);
   h_1000__13->SetBinError(34,0.02020126);
   h_1000__13->SetMinimum(-10);
   h_1000__13->SetMaximum(50);
   h_1000__13->SetEntries(2239638);
   h_1000__13->SetStats(0);
   h_1000__13->SetLineColor(8);
   h_1000__13->SetLineWidth(4);
   h_1000__13->SetMarkerColor(8);
   h_1000__13->SetMarkerStyle(20);
   h_1000__13->GetXaxis()->SetNdivisions(505);
   h_1000__13->GetXaxis()->SetLabelFont(132);
   h_1000__13->GetXaxis()->SetLabelOffset(0.015);
   h_1000__13->GetXaxis()->SetLabelSize(0.05);
   h_1000__13->GetXaxis()->SetTitleSize(-1);
   h_1000__13->GetXaxis()->SetTitleOffset(1);
   h_1000__13->GetXaxis()->SetTitleFont(132);
   h_1000__13->GetYaxis()->SetNdivisions(506);
   h_1000__13->GetYaxis()->SetLabelFont(132);
   h_1000__13->GetYaxis()->SetLabelSize(0.05);
   h_1000__13->GetYaxis()->SetTitleSize(0.05);
   h_1000__13->GetYaxis()->SetTitleFont(132);
   h_1000__13->GetZaxis()->SetLabelFont(132);
   h_1000__13->GetZaxis()->SetLabelSize(0.05);
   h_1000__13->GetZaxis()->SetTitleSize(0.05);
   h_1000__13->GetZaxis()->SetTitleOffset(1);
   h_1000__13->GetZaxis()->SetTitleFont(132);
   h_1000__13->Draw("histo C");
   
   TH1D *frame_f691450__14 = new TH1D("frame_f691450__14","A RooPlot of \"mphi_2\"",34,0.99,1.5);
   frame_f691450__14->SetBinContent(1,358.4355);
   frame_f691450__14->SetMinimum(-10);
   frame_f691450__14->SetMaximum(50);
   frame_f691450__14->SetEntries(3);
   frame_f691450__14->SetDirectory(0);
   frame_f691450__14->SetStats(0);
   frame_f691450__14->SetMarkerStyle(20);
   frame_f691450__14->GetXaxis()->SetNdivisions(505);
   frame_f691450__14->GetXaxis()->SetLabelFont(132);
   frame_f691450__14->GetXaxis()->SetLabelOffset(0.015);
   frame_f691450__14->GetXaxis()->SetLabelSize(0.05);
   frame_f691450__14->GetXaxis()->SetTitleSize(-1);
   frame_f691450__14->GetXaxis()->SetTitleOffset(1);
   frame_f691450__14->GetXaxis()->SetTitleFont(132);
   frame_f691450__14->GetYaxis()->SetNdivisions(506);
   frame_f691450__14->GetYaxis()->SetLabelFont(132);
   frame_f691450__14->GetYaxis()->SetLabelSize(0.05);
   frame_f691450__14->GetYaxis()->SetTitleSize(0.05);
   frame_f691450__14->GetYaxis()->SetTitleFont(132);
   frame_f691450__14->GetZaxis()->SetLabelFont(132);
   frame_f691450__14->GetZaxis()->SetLabelSize(0.05);
   frame_f691450__14->GetZaxis()->SetTitleSize(0.05);
   frame_f691450__14->GetZaxis()->SetTitleOffset(1);
   frame_f691450__14->GetZaxis()->SetTitleFont(132);
   frame_f691450__14->Draw("FUNCSAME");
   
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]_fx17[224] = {
   0.975,
   0.975,
   0.99,
   0.9904688,
   0.9909375,
   0.9914063,
   0.991875,
   0.9923437,
   0.9928125,
   0.99375,
   0.9946875,
   0.995625,
   0.9965625,
   0.9975,
   0.9984375,
   0.999375,
   1.000312,
   1.00125,
   1.002187,
   1.003125,
   1.005,
   1.006875,
   1.00875,
   1.010625,
   1.0125,
   1.014375,
   1.01625,
   1.018125,
   1.02,
   1.02375,
   1.0275,
   1.03125,
   1.035,
   1.0425,
   1.05,
   1.05375,
   1.0575,
   1.06125,
   1.065,
   1.06875,
   1.0725,
   1.07625,
   1.08,
   1.08375,
   1.0875,
   1.09125,
   1.095,
   1.09875,
   1.1025,
   1.10625,
   1.11,
   1.11375,
   1.1175,
   1.12125,
   1.125,
   1.12875,
   1.1325,
   1.13625,
   1.14,
   1.14375,
   1.1475,
   1.15125,
   1.155,
   1.15875,
   1.1625,
   1.16625,
   1.17,
   1.17375,
   1.1775,
   1.18125,
   1.185,
   1.18875,
   1.1925,
   1.2,
   1.2075,
   1.215,
   1.23,
   1.2375,
   1.245,
   1.24875,
   1.2525,
   1.25625,
   1.26,
   1.26375,
   1.2675,
   1.27125,
   1.275,
   1.27875,
   1.2825,
   1.28625,
   1.29,
   1.29375,
   1.2975,
   1.30125,
   1.305,
   1.30875,
   1.3125,
   1.31625,
   1.318125,
   1.32,
   1.321875,
   1.32375,
   1.325625,
   1.3275,
   1.329375,
   1.33125,
   1.333125,
   1.335,
   1.336875,
   1.33875,
   1.340625,
   1.3425,
   1.344375,
   1.34625,
   1.348125,
   1.35,
   1.351875,
   1.35375,
   1.355625,
   1.3575,
   1.359375,
   1.36125,
   1.363125,
   1.365,
   1.366875,
   1.36875,
   1.370625,
   1.3725,
   1.374375,
   1.37625,
   1.378125,
   1.38,
   1.381875,
   1.38375,
   1.385625,
   1.3875,
   1.389375,
   1.39125,
   1.393125,
   1.395,
   1.396875,
   1.39875,
   1.400625,
   1.4025,
   1.404375,
   1.40625,
   1.408125,
   1.41,
   1.411875,
   1.41375,
   1.415625,
   1.4175,
   1.419375,
   1.42125,
   1.423125,
   1.425,
   1.426875,
   1.42875,
   1.430625,
   1.4325,
   1.434375,
   1.43625,
   1.438125,
   1.44,
   1.441875,
   1.44375,
   1.445625,
   1.4475,
   1.449375,
   1.45125,
   1.453125,
   1.455,
   1.456875,
   1.45875,
   1.460625,
   1.4625,
   1.464375,
   1.46625,
   1.468125,
   1.47,
   1.471875,
   1.47375,
   1.475625,
   1.4775,
   1.479375,
   1.48125,
   1.483125,
   1.485,
   1.486875,
   1.487812,
   1.48875,
   1.489688,
   1.490625,
   1.491563,
   1.4925,
   1.493437,
   1.494375,
   1.494844,
   1.495312,
   1.495781,
   1.49625,
   1.496719,
   1.497187,
   1.497656,
   1.497891,
   1.498125,
   1.498359,
   1.498594,
   1.498828,
   1.499062,
   1.49918,
   1.499297,
   1.499414,
   1.499531,
   1.499648,
   1.499707,
   1.499766,
   1.499824,
   1.499883,
   1.499941,
   1.5,
   1.5,
   1.515,
   1.515};
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]_fy17[224] = {
   0,
   0.9820456,
   0.9820456,
   1.057497,
   1.12577,
   1.188149,
   1.24556,
   1.298703,
   1.34812,
   1.437421,
   1.516064,
   1.585872,
   1.648186,
   1.704035,
   1.754228,
   1.79942,
   1.840149,
   1.876869,
   1.909964,
   1.939764,
   1.990599,
   2.031294,
   2.063373,
   2.088079,
   2.106448,
   2.119354,
   2.12755,
   2.131689,
   2.132342,
   2.12517,
   2.109483,
   2.088086,
   2.063303,
   2.011102,
   1.965297,
   1.947759,
   1.935065,
   1.928007,
   1.927272,
   1.93345,
   1.94705,
   1.968503,
   1.998173,
   2.036363,
   2.083321,
   2.139241,
   2.204272,
   2.278518,
   2.362042,
   2.454872,
   2.556999,
   2.668381,
   2.788948,
   2.918599,
   3.057207,
   3.204621,
   3.360663,
   3.525138,
   3.697824,
   3.878484,
   4.066861,
   4.262679,
   4.465647,
   4.675459,
   4.891792,
   5.114311,
   5.342667,
   5.576501,
   5.815439,
   6.0591,
   6.307089,
   6.559005,
   6.814438,
   7.334166,
   7.862837,
   8.396909,
   9.466707,
   9.995007,
   10.51389,
   10.76862,
   11.01957,
   11.26628,
   11.50826,
   11.74505,
   11.97618,
   12.20118,
   12.41959,
   12.63094,
   12.83478,
   13.03065,
   13.21811,
   13.39672,
   13.56602,
   13.7256,
   13.87503,
   14.01388,
   14.14176,
   14.25826,
   14.31212,
   14.36298,
   14.41081,
   14.45555,
   14.49716,
   14.53558,
   14.57079,
   14.60272,
   14.63135,
   14.65662,
   14.67849,
   14.69693,
   14.71188,
   14.72332,
   14.7312,
   14.73548,
   14.73613,
   14.73311,
   14.72638,
   14.71592,
   14.70168,
   14.68363,
   14.66175,
   14.63599,
   14.60634,
   14.57276,
   14.53522,
   14.49371,
   14.44818,
   14.39863,
   14.34502,
   14.28733,
   14.22555,
   14.15965,
   14.08961,
   14.01543,
   13.93707,
   13.85454,
   13.7678,
   13.67687,
   13.58171,
   13.48233,
   13.37871,
   13.27086,
   13.15876,
   13.04242,
   12.92182,
   12.79698,
   12.66789,
   12.53455,
   12.39698,
   12.25517,
   12.10913,
   11.95888,
   11.80443,
   11.64578,
   11.48295,
   11.31595,
   11.14481,
   10.96954,
   10.79016,
   10.60669,
   10.41915,
   10.22758,
   10.03198,
   9.832386,
   9.628826,
   9.421323,
   9.209902,
   8.994589,
   8.775409,
   8.552384,
   8.325534,
   8.094879,
   7.860431,
   7.622199,
   7.380183,
   7.134376,
   6.884757,
   6.631292,
   6.373926,
   6.112579,
   5.84714,
   5.577454,
   5.303312,
   5.024428,
   4.740417,
   4.450758,
   4.154731,
   3.851337,
   3.539154,
   3.37915,
   3.216096,
   3.049556,
   2.878981,
   2.703659,
   2.522655,
   2.3347,
   2.138013,
   2.035624,
   1.929978,
   1.820512,
   1.706498,
   1.586961,
   1.460552,
   1.325309,
   1.253491,
   1.178201,
   1.098726,
   1.014082,
   0.9228499,
   0.8228408,
   0.7684868,
   0.7103582,
   0.6474391,
   0.5781676,
   0.4999102,
   0.455989,
   0.4075227,
   0.3526422,
   0.2877,
   0.2032711,
   8.952184e-07,
   8.952184e-07,
   0,
   8.952184e-07};
   TGraph *graph = new TGraph(224,Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]_fx17,Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]_fy17);
   graph->SetName("Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]");
   graph->SetTitle("Projection of Fit1D(phipsi-fit)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417 = new TH1F("Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417","Projection of Fit1D(phipsi-fit)",224,0.921,1.569);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->SetMaximum(16.20974);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->SetStats(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBpspol_nr_phi3cB111417->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_phipsi-fit_Norm[mphi_2]_Comp[pspol_nr_phi3]111417);
   
   graph->Draw("l");
   
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]_fx18[266] = {
   0.99,
   0.99,
   0.99375,
   0.995625,
   0.9975,
   0.999375,
   1.00125,
   1.002187,
   1.003125,
   1.004062,
   1.005,
   1.005937,
   1.006875,
   1.007344,
   1.007812,
   1.008281,
   1.00875,
   1.009219,
   1.009688,
   1.010156,
   1.010391,
   1.010625,
   1.010859,
   1.011094,
   1.011328,
   1.011563,
   1.011797,
   1.012031,
   1.012266,
   1.0125,
   1.012734,
   1.012969,
   1.013086,
   1.013203,
   1.01332,
   1.013437,
   1.013555,
   1.013672,
   1.013789,
   1.013906,
   1.014023,
   1.014141,
   1.014258,
   1.014375,
   1.014492,
   1.014609,
   1.014727,
   1.014844,
   1.014961,
   1.015078,
   1.015195,
   1.015312,
   1.015371,
   1.01543,
   1.015488,
   1.015547,
   1.015605,
   1.015664,
   1.015723,
   1.015781,
   1.01584,
   1.015898,
   1.015957,
   1.016016,
   1.016074,
   1.016133,
   1.016191,
   1.01625,
   1.016309,
   1.016367,
   1.016426,
   1.016484,
   1.016543,
   1.016602,
   1.01666,
   1.016719,
   1.016777,
   1.016836,
   1.016895,
   1.016953,
   1.017012,
   1.01707,
   1.017129,
   1.017187,
   1.017246,
   1.017305,
   1.017363,
   1.017422,
   1.01748,
   1.017539,
   1.017656,
   1.017773,
   1.017891,
   1.018008,
   1.018125,
   1.018184,
   1.018242,
   1.018301,
   1.018359,
   1.018418,
   1.018477,
   1.018535,
   1.018594,
   1.018652,
   1.018711,
   1.01877,
   1.018828,
   1.018887,
   1.018945,
   1.019004,
   1.019062,
   1.019121,
   1.01918,
   1.019238,
   1.019297,
   1.019355,
   1.019414,
   1.019473,
   1.019531,
   1.01959,
   1.019648,
   1.019707,
   1.019766,
   1.019824,
   1.019883,
   1.019941,
   1.02,
   1.020059,
   1.020117,
   1.020176,
   1.020234,
   1.020293,
   1.020352,
   1.02041,
   1.020469,
   1.020527,
   1.020586,
   1.020703,
   1.020938,
   1.021055,
   1.021172,
   1.021289,
   1.021348,
   1.021406,
   1.021465,
   1.021523,
   1.021582,
   1.021641,
   1.021699,
   1.021758,
   1.021816,
   1.021875,
   1.021934,
   1.021992,
   1.022051,
   1.022109,
   1.022168,
   1.022227,
   1.022285,
   1.022344,
   1.022402,
   1.022461,
   1.02252,
   1.022578,
   1.022637,
   1.022695,
   1.022754,
   1.022813,
   1.022871,
   1.02293,
   1.022988,
   1.023047,
   1.023105,
   1.023164,
   1.023281,
   1.023398,
   1.023516,
   1.023633,
   1.02375,
   1.023867,
   1.023984,
   1.024102,
   1.024219,
   1.024336,
   1.024453,
   1.02457,
   1.024687,
   1.024805,
   1.024922,
   1.025039,
   1.025156,
   1.025273,
   1.025391,
   1.025508,
   1.025625,
   1.025859,
   1.026094,
   1.026328,
   1.026562,
   1.026797,
   1.027031,
   1.027266,
   1.0275,
   1.027734,
   1.027969,
   1.028203,
   1.028437,
   1.028672,
   1.028906,
   1.029375,
   1.029844,
   1.030312,
   1.030781,
   1.03125,
   1.031719,
   1.032188,
   1.032656,
   1.033125,
   1.034063,
   1.035,
   1.035937,
   1.036875,
   1.037812,
   1.03875,
   1.040625,
   1.0425,
   1.044375,
   1.04625,
   1.048125,
   1.05,
   1.05375,
   1.0575,
   1.06125,
   1.065,
   1.0725,
   1.08,
   1.095,
   1.11,
   1.125,
   1.14,
   1.155,
   1.17,
   1.185,
   1.2,
   1.215,
   1.23,
   1.245,
   1.26,
   1.275,
   1.29,
   1.305,
   1.32,
   1.335,
   1.35,
   1.365,
   1.38,
   1.395,
   1.41,
   1.425,
   1.44,
   1.455,
   1.47,
   1.485,
   1.5,
   1.5,
   1.5};
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]_fy18[266] = {
   0.05900572,
   0,
   0.2718404,
   0.4573215,
   0.7210862,
   1.096211,
   1.635319,
   1.991499,
   2.425134,
   2.957071,
   3.615397,
   4.438589,
   5.480366,
   6.105976,
   6.81734,
   7.629639,
   8.561456,
   9.635701,
   10.88085,
   12.33262,
   13.14964,
   14.03615,
   14.99975,
   16.04911,
   17.19407,
   18.44588,
   19.8174,
   21.32338,
   22.98079,
   24.80919,
   26.83121,
   29.07303,
   30.28569,
   31.56506,
   32.91573,
   34.34264,
   35.85112,
   37.44693,
   39.13627,
   40.92586,
   42.82294,
   44.8353,
   46.97138,
   49.24025,
   51.65168,
   54.2162,
   56.94509,
   59.85048,
   62.94531,
   66.24344,
   69.75961,
   73.50942,
   75.47708,
   77.5094,
   79.60857,
   81.77686,
   84.01652,
   86.32988,
   88.71931,
   91.18721,
   93.73596,
   96.36802,
   99.08583,
   101.8918,
   104.7884,
   107.7779,
   110.8629,
   114.0454,
   117.3279,
   120.7124,
   124.2009,
   127.7953,
   131.4974,
   135.3085,
   139.2302,
   143.2633,
   147.4086,
   151.6665,
   156.037,
   160.5199,
   165.1141,
   169.8184,
   174.6308,
   179.5489,
   184.5693,
   189.6883,
   194.9011,
   200.2022,
   205.5854,
   211.0434,
   222.1501,
   233.4446,
   244.8335,
   256.2063,
   267.4368,
   272.9554,
   278.3848,
   283.7055,
   288.8978,
   293.9415,
   298.816,
   303.5008,
   307.9756,
   312.2205,
   316.2157,
   319.9427,
   323.3837,
   326.5217,
   329.3416,
   331.8295,
   333.9731,
   335.7621,
   337.188,
   338.2446,
   338.9275,
   339.2347,
   339.1662,
   338.7244,
   337.9138,
   336.7407,
   335.2138,
   333.3435,
   331.1416,
   328.622,
   325.7998,
   322.691,
   319.313,
   315.684,
   311.8226,
   307.7479,
   303.4795,
   299.0369,
   294.4392,
   289.7057,
   284.8554,
   279.9062,
   274.8757,
   264.6384,
   243.878,
   233.5627,
   223.4041,
   213.4691,
   208.6024,
   203.8106,
   199.0982,
   194.4694,
   189.9276,
   185.4754,
   181.1152,
   176.8486,
   172.677,
   168.601,
   164.6213,
   160.7379,
   156.9505,
   153.2587,
   149.6617,
   146.1586,
   142.7482,
   139.4292,
   136.2001,
   133.0595,
   130.0055,
   127.0366,
   124.1507,
   121.346,
   118.6207,
   115.9728,
   113.4003,
   110.9013,
   108.4738,
   106.1158,
   103.8254,
   101.6006,
   97.34043,
   93.32042,
   89.5262,
   85.94405,
   82.56092,
   79.36437,
   76.34273,
   73.48494,
   70.78064,
   68.22013,
   65.79429,
   63.49463,
   61.3132,
   59.2426,
   57.27591,
   55.40669,
   53.62896,
   51.93712,
   50.32596,
   48.79065,
   47.32665,
   44.59609,
   42.10392,
   39.82375,
   37.73258,
   35.81032,
   34.03941,
   32.40444,
   30.89188,
   29.4898,
   28.18766,
   26.97614,
   25.84697,
   24.79277,
   23.80699,
   22.01783,
   20.43948,
   19.03958,
   17.79176,
   16.67434,
   15.66939,
   14.76196,
   13.93954,
   13.19155,
   11.88435,
   10.78318,
   9.845714,
   9.040063,
   8.341817,
   7.732035,
   6.721342,
   5.921295,
   5.275025,
   4.743902,
   4.300898,
   3.926609,
   3.330789,
   2.879597,
   2.527414,
   2.245648,
   1.824417,
   1.525721,
   1.132109,
   0.8853984,
   0.7167753,
   0.5944749,
   0.5018734,
   0.4294429,
   0.3713334,
   0.3237536,
   0.2841377,
   0.250686,
   0.2220982,
   0.1974103,
   0.1758923,
   0.1569798,
   0.1402294,
   0.1252865,
   0.1118633,
   0.09972178,
   0.08866182,
   0.07851081,
   0.06911522,
   0.06033193,
   0.05201787,
   0.04401394,
   0.03611272,
   0.02797328,
   0.01878463,
   0.001523697,
   0,
   0.001523697};
   graph = new TGraph(266,Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]_fx18,Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]_fy18);
   graph->SetName("Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]");
   graph->SetTitle("Projection of Fit1D(phipsi-fit)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518 = new TH1F("Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518","Projection of Fit1D(phipsi-fit)",266,0.939,1.551);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->SetMaximum(373.1581);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->SetStats(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB_CompoBFFTsig_phicB121518->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_phipsi-fit_Norm[mphi_2]_Comp[FFTsig_phi]121518);
   
   graph->Draw("fl");
   
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_fx19[281] = {
   0.975,
   0.975,
   0.99,
   0.9975,
   0.999375,
   1.00125,
   1.002187,
   1.003125,
   1.004062,
   1.005,
   1.005937,
   1.006875,
   1.007344,
   1.007812,
   1.008281,
   1.00875,
   1.009219,
   1.009688,
   1.010156,
   1.010391,
   1.010625,
   1.010859,
   1.011094,
   1.011328,
   1.011563,
   1.011797,
   1.012031,
   1.012266,
   1.0125,
   1.012734,
   1.012969,
   1.013086,
   1.013203,
   1.01332,
   1.013437,
   1.013555,
   1.013672,
   1.013789,
   1.013906,
   1.014023,
   1.014141,
   1.014258,
   1.014375,
   1.014492,
   1.014609,
   1.014727,
   1.014844,
   1.014961,
   1.015078,
   1.015195,
   1.015312,
   1.015371,
   1.01543,
   1.015488,
   1.015547,
   1.015605,
   1.015664,
   1.015723,
   1.015781,
   1.01584,
   1.015898,
   1.015957,
   1.016016,
   1.016074,
   1.016133,
   1.016191,
   1.01625,
   1.016309,
   1.016367,
   1.016426,
   1.016484,
   1.016543,
   1.016602,
   1.01666,
   1.016719,
   1.016777,
   1.016836,
   1.016895,
   1.016953,
   1.017012,
   1.01707,
   1.017129,
   1.017187,
   1.017246,
   1.017305,
   1.017363,
   1.017422,
   1.01748,
   1.017539,
   1.017656,
   1.017773,
   1.017891,
   1.018008,
   1.018125,
   1.018184,
   1.018242,
   1.018301,
   1.018359,
   1.018418,
   1.018477,
   1.018535,
   1.018594,
   1.018652,
   1.018711,
   1.01877,
   1.018828,
   1.018887,
   1.018945,
   1.019004,
   1.019062,
   1.019121,
   1.01918,
   1.019238,
   1.019297,
   1.019355,
   1.019414,
   1.019473,
   1.019531,
   1.01959,
   1.019648,
   1.019707,
   1.019766,
   1.019824,
   1.019883,
   1.019941,
   1.02,
   1.020059,
   1.020117,
   1.020176,
   1.020234,
   1.020293,
   1.020352,
   1.02041,
   1.020469,
   1.020527,
   1.020586,
   1.020703,
   1.020938,
   1.021055,
   1.021172,
   1.021289,
   1.021348,
   1.021406,
   1.021465,
   1.021523,
   1.021582,
   1.021641,
   1.021699,
   1.021758,
   1.021816,
   1.021875,
   1.021934,
   1.021992,
   1.022051,
   1.022109,
   1.022168,
   1.022227,
   1.022285,
   1.022344,
   1.022402,
   1.022461,
   1.02252,
   1.022578,
   1.022637,
   1.022695,
   1.022754,
   1.022813,
   1.022871,
   1.02293,
   1.022988,
   1.023047,
   1.023105,
   1.023164,
   1.023281,
   1.023398,
   1.023516,
   1.023633,
   1.02375,
   1.023867,
   1.023984,
   1.024102,
   1.024219,
   1.024336,
   1.024453,
   1.02457,
   1.024687,
   1.024805,
   1.024922,
   1.025039,
   1.025156,
   1.025273,
   1.025391,
   1.025508,
   1.025625,
   1.025859,
   1.026094,
   1.026328,
   1.026562,
   1.026797,
   1.027031,
   1.027266,
   1.0275,
   1.027734,
   1.027969,
   1.028203,
   1.028437,
   1.028672,
   1.028906,
   1.029375,
   1.029844,
   1.030312,
   1.030781,
   1.03125,
   1.031719,
   1.032188,
   1.032656,
   1.033125,
   1.034063,
   1.035,
   1.035937,
   1.036875,
   1.037812,
   1.03875,
   1.040625,
   1.0425,
   1.044375,
   1.04625,
   1.048125,
   1.05,
   1.05375,
   1.0575,
   1.06125,
   1.065,
   1.0725,
   1.08,
   1.0875,
   1.095,
   1.11,
   1.125,
   1.14,
   1.155,
   1.17,
   1.185,
   1.2,
   1.215,
   1.23,
   1.245,
   1.26,
   1.275,
   1.29,
   1.305,
   1.32,
   1.335,
   1.35,
   1.365,
   1.3725,
   1.38,
   1.3875,
   1.395,
   1.4025,
   1.41,
   1.4175,
   1.425,
   1.4325,
   1.44,
   1.455,
   1.47,
   1.4775,
   1.485,
   1.4925,
   1.49625,
   1.498125,
   1.499062,
   1.499531,
   1.499766,
   1.499883,
   1.499941,
   1.5,
   1.5,
   1.515,
   1.515};
   Double_t Fit1D_phipsi-fit_Norm[mphi_2]_fy19[281] = {
   0,
   1.041051,
   1.041051,
   2.425121,
   2.895631,
   3.512188,
   3.901463,
   4.364898,
   4.92363,
   5.605997,
   6.4507,
   7.511659,
   8.146044,
   8.865666,
   9.685728,
   10.62483,
   11.7059,
   12.95743,
   14.41515,
   15.235,
   16.12423,
   17.09046,
   18.14234,
   19.28973,
   20.54388,
   21.91764,
   23.42578,
   25.08525,
   26.91564,
   28.93955,
   31.18319,
   32.39672,
   33.67694,
   35.02845,
   36.45618,
   37.96545,
   39.56203,
   41.25213,
   43.04246,
   44.94025,
   46.95331,
   49.09007,
   51.35961,
   53.77168,
   56.33683,
   59.06632,
   61.97229,
   65.0677,
   68.36638,
   71.88309,
   75.63342,
   77.60133,
   79.6339,
   81.73332,
   83.90184,
   86.14174,
   88.45533,
   90.845,
   93.31311,
   95.86209,
   98.49436,
   101.2124,
   104.0186,
   106.9153,
   109.9051,
   112.9902,
   116.173,
   119.4556,
   122.8403,
   126.329,
   129.9236,
   133.6258,
   137.4372,
   141.3589,
   145.3922,
   149.5377,
   153.7957,
   158.1665,
   162.6494,
   167.2438,
   171.9482,
   176.7608,
   181.679,
   186.6995,
   191.8186,
   197.0315,
   202.3328,
   207.7161,
   213.1742,
   224.2811,
   235.5758,
   246.9648,
   258.3378,
   269.5685,
   275.0871,
   280.5166,
   285.8374,
   291.0298,
   296.0735,
   300.948,
   305.6329,
   310.1078,
   314.3527,
   318.348,
   322.075,
   325.516,
   328.6541,
   331.474,
   333.9619,
   336.1055,
   337.8945,
   339.3205,
   340.3771,
   341.06,
   341.3671,
   341.2987,
   340.8569,
   340.0462,
   338.8732,
   337.3463,
   335.4759,
   333.2741,
   330.7544,
   327.9321,
   324.8234,
   321.4453,
   317.8163,
   313.9549,
   309.8802,
   305.6117,
   301.169,
   296.5713,
   291.8378,
   286.9874,
   282.0381,
   277.0076,
   266.7701,
   246.0095,
   235.6941,
   225.5353,
   215.6001,
   210.7334,
   205.9414,
   201.229,
   196.6001,
   192.0581,
   187.6059,
   183.2455,
   178.9789,
   174.8071,
   170.7311,
   166.7512,
   162.8677,
   159.0801,
   155.3882,
   151.7911,
   148.2879,
   144.8773,
   141.5582,
   138.329,
   135.1882,
   132.1342,
   129.165,
   126.279,
   123.4742,
   120.7488,
   118.1007,
   115.5281,
   113.0289,
   110.6012,
   108.243,
   105.9525,
   103.7275,
   99.46703,
   95.44667,
   91.6521,
   88.06959,
   84.68609,
   81.48916,
   78.46713,
   75.60895,
   72.90425,
   70.34333,
   67.91707,
   65.61699,
   63.43513,
   61.36408,
   59.39695,
   57.52728,
   55.74909,
   54.05677,
   52.44514,
   50.90934,
   49.44486,
   46.71329,
   44.2201,
   41.93887,
   39.84662,
   37.92326,
   36.15122,
   34.5151,
   33.00137,
   31.59809,
   30.29473,
   29.08197,
   27.95154,
   26.89606,
   25.90898,
   24.11717,
   22.5361,
   21.13341,
   19.88274,
   18.76242,
   17.75451,
   16.84409,
   16.01862,
   15.26754,
   13.95405,
   12.84648,
   11.90253,
   11.09033,
   10.3855,
   9.769123,
   8.745315,
   7.932397,
   7.273671,
   6.730666,
   6.2765,
   5.891906,
   5.278548,
   4.814661,
   4.455421,
   4.17292,
   3.771467,
   3.523894,
   3.386856,
   3.336381,
   3.442397,
   3.773983,
   4.292299,
   4.967521,
   5.77211,
   6.678422,
   7.65792,
   8.681047,
   9.717393,
   10.73599,
   11.70567,
   12.59548,
   13.37509,
   14.01526,
   14.48827,
   14.76848,
   14.83283,
   14.66142,
   14.48211,
   14.23816,
   13.92826,
   13.55144,
   13.10707,
   12.59488,
   12.01501,
   11.36797,
   10.65468,
   9.8764,
   8.130992,
   6.140553,
   5.048034,
   3.870122,
   2.535592,
   1.71549,
   1.184402,
   0.8270119,
   0.5810094,
   0.409665,
   0.2895095,
   0.2049223,
   0.001524592,
   0.001524592,
   0,
   0.001524592};
   graph = new TGraph(281,Fit1D_phipsi-fit_Norm[mphi_2]_fx19,Fit1D_phipsi-fit_Norm[mphi_2]_fy19);
   graph->SetName("Fit1D_phipsi-fit_Norm[mphi_2]");
   graph->SetTitle("Projection of Fit1D(phipsi-fit)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619 = new TH1F("Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619","Projection of Fit1D(phipsi-fit)",281,0.921,1.569);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->SetMinimum(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->SetMaximum(375.5038);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->SetDirectory(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->SetStats(0);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->SetMarkerStyle(20);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_Fit1D_phipsimIfit_NormoBmphi_2cB131619->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_Fit1D_phipsi-fit_Norm[mphi_2]131619);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3005[34] = {
   0.9975,
   1.0125,
   1.0275,
   1.0425,
   1.0575,
   1.0725,
   1.0875,
   1.1025,
   1.1175,
   1.1325,
   1.1475,
   1.1625,
   1.1775,
   1.1925,
   1.2075,
   1.2225,
   1.2375,
   1.2525,
   1.2675,
   1.2825,
   1.2975,
   1.3125,
   1.3275,
   1.3425,
   1.3575,
   1.3725,
   1.3875,
   1.4025,
   1.4175,
   1.4325,
   1.4475,
   1.4625,
   1.4775,
   1.4925};
   Double_t h_ds_1010_fy3005[34] = {
   5.255095,
   73.85709,
   82.68163,
   6.492117,
   -0.1907639,
   7.006414,
   3.357085,
   7.011665,
   0.5429134,
   -2.265706,
   7.768662,
   10.73506,
   -4.886509,
   7.335091,
   7.447364,
   11.3593,
   14.15028,
   16.90017,
   27.4697,
   10.02243,
   20.09013,
   10.01516,
   15.5604,
   3.832662,
   12.48272,
   13.51504,
   5.840273,
   12.93447,
   4.043174,
   15.98737,
   10.75496,
   8.664437,
   5.139016,
   3.739406};
   Double_t h_ds_1010_felx3005[34] = {
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075};
   Double_t h_ds_1010_fely3005[34] = {
   3.889323,
   11.57901,
   11.57173,
   5.830811,
   4.45331,
   5.872078,
   5.536573,
   6.661365,
   5.549446,
   5.318943,
   6.703426,
   6.541558,
   5.233683,
   6.001964,
   6.350797,
   7.024491,
   8.353895,
   7.436857,
   8.377042,
   7.774205,
   7.878588,
   7.078335,
   7.578535,
   5.814739,
   6.751105,
   6.529286,
   6.216229,
   5.977075,
   4.496989,
   6.236781,
   5.317841,
   5.345782,
   4.078332,
   3.033937};
   Double_t h_ds_1010_fehx3005[34] = {
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075,
   0.0075};
   Double_t h_ds_1010_fehy3005[34] = {
   3.889323,
   11.57901,
   11.57173,
   5.830811,
   4.45331,
   5.872078,
   5.536573,
   6.661365,
   5.549446,
   5.318943,
   6.703426,
   6.541558,
   5.233683,
   6.001964,
   6.350797,
   7.024491,
   8.353895,
   7.436857,
   8.377042,
   7.774205,
   7.878588,
   7.078335,
   7.578535,
   5.814739,
   6.751105,
   6.529286,
   6.216229,
   5.977075,
   4.496989,
   6.236781,
   5.317841,
   5.345782,
   4.078332,
   3.033937};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(34,h_ds_1010_fx3005,h_ds_1010_fy3005,h_ds_1010_felx3005,h_ds_1010_fehx3005,h_ds_1010_fely3005,h_ds_1010_fehy3005);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mphi_2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_h_ds_1010300330043005 = new TH1F("Graph_Graph_Graph_h_ds_1010300330043005","Histogram of ds_1010_plot__mphi_2",100,0.939,1.551);
   Graph_Graph_Graph_h_ds_1010300330043005->SetMinimum(-20.55755);
   Graph_Graph_Graph_h_ds_1010300330043005->SetMaximum(104.6907);
   Graph_Graph_Graph_h_ds_1010300330043005->SetDirectory(0);
   Graph_Graph_Graph_h_ds_1010300330043005->SetStats(0);
   Graph_Graph_Graph_h_ds_1010300330043005->SetMarkerStyle(20);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_h_ds_1010300330043005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_ds_1010300330043005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1010300330043005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1010300330043005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_h_ds_1010300330043005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_ds_1010300330043005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_ds_1010300330043005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_h_ds_1010300330043005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph_h_ds_1010300330043005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph_h_ds_1010300330043005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_ds_1010300330043005);
   
   grae->Draw("zp");
   
   TH1D *frame_f691450__15 = new TH1D("frame_f691450__15","A RooPlot of \"mphi_2\"",34,0.99,1.5);
   frame_f691450__15->SetBinContent(1,358.4355);
   frame_f691450__15->SetMinimum(-10);
   frame_f691450__15->SetMaximum(50);
   frame_f691450__15->SetEntries(3);
   frame_f691450__15->SetDirectory(0);
   frame_f691450__15->SetStats(0);
   frame_f691450__15->SetMarkerStyle(20);
   frame_f691450__15->GetXaxis()->SetNdivisions(505);
   frame_f691450__15->GetXaxis()->SetLabelFont(132);
   frame_f691450__15->GetXaxis()->SetLabelOffset(0.015);
   frame_f691450__15->GetXaxis()->SetLabelSize(0.05);
   frame_f691450__15->GetXaxis()->SetTitleSize(-1);
   frame_f691450__15->GetXaxis()->SetTitleOffset(1);
   frame_f691450__15->GetXaxis()->SetTitleFont(132);
   frame_f691450__15->GetYaxis()->SetNdivisions(506);
   frame_f691450__15->GetYaxis()->SetLabelFont(132);
   frame_f691450__15->GetYaxis()->SetLabelSize(0.05);
   frame_f691450__15->GetYaxis()->SetTitleSize(0.05);
   frame_f691450__15->GetYaxis()->SetTitleFont(132);
   frame_f691450__15->GetZaxis()->SetLabelFont(132);
   frame_f691450__15->GetZaxis()->SetLabelSize(0.05);
   frame_f691450__15->GetZaxis()->SetTitleSize(0.05);
   frame_f691450__15->GetZaxis()->SetTitleOffset(1);
   frame_f691450__15->GetZaxis()->SetTitleFont(132);
   frame_f691450__15->Draw("AXISSAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig5i.C <==
void phi_XKK_fit_1D()
{
//=========Macro generated from canvas: c/Ostap
//=========  (Wed Sep  2 00:10:48 2020) by ROOT version 6.20/02
   TCanvas *c = new TCanvas("c", "Ostap",190,92,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(0.9162651,-23.13253,1.530723,169.6386);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.12);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.12);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *h_1030__7 = new TH1F("h_1030__7","",17,0.99,1.5);
   h_1030__7->SetBinContent(1,79.11217);
   h_1030__7->SetBinContent(2,89.17373);
   h_1030__7->SetBinContent(3,6.81565);
   h_1030__7->SetBinContent(4,10.36875);
   h_1030__7->SetBinContent(5,-1.722791);
   h_1030__7->SetBinContent(6,18.50371);
   h_1030__7->SetBinContent(7,2.448586);
   h_1030__7->SetBinContent(8,18.80665);
   h_1030__7->SetBinContent(9,31.05043);
   h_1030__7->SetBinContent(10,37.49213);
   h_1030__7->SetBinContent(11,30.10529);
   h_1030__7->SetBinContent(12,19.39305);
   h_1030__7->SetBinContent(13,25.99776);
   h_1030__7->SetBinContent(14,18.77475);
   h_1030__7->SetBinContent(15,20.03055);
   h_1030__7->SetBinContent(16,19.41941);
   h_1030__7->SetBinContent(17,8.878424);
   h_1030__7->SetBinError(1,12.21476);
   h_1030__7->SetBinError(2,12.95775);
   h_1030__7->SetBinError(3,7.369753);
   h_1030__7->SetBinError(4,8.661837);
   h_1030__7->SetBinError(5,7.68684);
   h_1030__7->SetBinError(6,9.366318);
   h_1030__7->SetBinError(7,7.963354);
   h_1030__7->SetBinError(8,9.469746);
   h_1030__7->SetBinError(9,11.18456);
   h_1030__7->SetBinError(10,11.42861);
   h_1030__7->SetBinError(11,10.59127);
   h_1030__7->SetBinError(12,9.552245);
   h_1030__7->SetBinError(13,9.391964);
   h_1030__7->SetBinError(14,8.623626);
   h_1030__7->SetBinError(15,7.688975);
   h_1030__7->SetBinError(16,7.540346);
   h_1030__7->SetBinError(17,5.083067);
   h_1030__7->SetMinimum(0);
   h_1030__7->SetMaximum(160);
   h_1030__7->SetEntries(7701);
   h_1030__7->SetStats(0);
   h_1030__7->SetMarkerStyle(20);
   h_1030__7->GetXaxis()->SetNdivisions(505);
   h_1030__7->GetXaxis()->SetLabelFont(132);
   h_1030__7->GetXaxis()->SetLabelOffset(0.015);
   h_1030__7->GetXaxis()->SetLabelSize(0.05);
   h_1030__7->GetXaxis()->SetTitleSize(-1);
   h_1030__7->GetXaxis()->SetTitleOffset(1);
   h_1030__7->GetXaxis()->SetTitleFont(132);
   h_1030__7->GetYaxis()->SetNdivisions(508);
   h_1030__7->GetYaxis()->SetLabelFont(132);
   h_1030__7->GetYaxis()->SetLabelSize(0.05);
   h_1030__7->GetYaxis()->SetTitleSize(0.05);
   h_1030__7->GetYaxis()->SetTitleFont(132);
   h_1030__7->GetZaxis()->SetLabelFont(132);
   h_1030__7->GetZaxis()->SetLabelSize(0.05);
   h_1030__7->GetZaxis()->SetTitleSize(0.05);
   h_1030__7->GetZaxis()->SetTitleOffset(1);
   h_1030__7->GetZaxis()->SetTitleFont(132);
   h_1030__7->Draw("");
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig6a.C <==
void ks_fit_3D_Bsn60()
{
//=========Macro generated from canvas: sus/Ostap
//=========  (Wed Sep 30 17:04:40 2020) by ROOT version 6.16/00
   TCanvas *sus = new TCanvas("sus", "Ostap",60,31,1002,873);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sus->SetHighLightColor(2);
   sus->Range(5.273976,-361.4458,5.490843,2650.602);
   sus->SetFillColor(0);
   sus->SetBorderMode(0);
   sus->SetBorderSize(2);
   sus->SetTickx(1);
   sus->SetTicky(1);
   sus->SetLeftMargin(0.12);
   sus->SetRightMargin(0.05);
   sus->SetTopMargin(0.05);
   sus->SetBottomMargin(0.12);
   sus->SetFrameBorderMode(0);
   sus->SetFrameBorderMode(0);
   
   TH1D *frame_107d8520__9 = new TH1D("frame_107d8520__9","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_107d8520__9->SetBinContent(1,2079.528);
   frame_107d8520__9->SetMinimum(0);
   frame_107d8520__9->SetMaximum(2500);
   frame_107d8520__9->SetEntries(1);
   frame_107d8520__9->SetDirectory(0);
   frame_107d8520__9->SetStats(0);
   frame_107d8520__9->SetMarkerStyle(20);
   frame_107d8520__9->SetMarkerSize(1.2);
   frame_107d8520__9->GetXaxis()->SetNdivisions(505);
   frame_107d8520__9->GetXaxis()->SetLabelFont(132);
   frame_107d8520__9->GetXaxis()->SetLabelOffset(0.015);
   frame_107d8520__9->GetXaxis()->SetLabelSize(0.05);
   frame_107d8520__9->GetXaxis()->SetTitleSize(-1);
   frame_107d8520__9->GetXaxis()->SetTitleOffset(1);
   frame_107d8520__9->GetXaxis()->SetTitleFont(132);
   frame_107d8520__9->GetYaxis()->SetNdivisions(3000505);
   frame_107d8520__9->GetYaxis()->SetLabelFont(132);
   frame_107d8520__9->GetYaxis()->SetLabelSize(0.05);
   frame_107d8520__9->GetYaxis()->SetTitleSize(0.05);
   frame_107d8520__9->GetYaxis()->SetTitleFont(132);
   frame_107d8520__9->GetZaxis()->SetLabelFont(132);
   frame_107d8520__9->GetZaxis()->SetLabelSize(0.05);
   frame_107d8520__9->GetZaxis()->SetTitleSize(0.05);
   frame_107d8520__9->GetZaxis()->SetTitleOffset(1);
   frame_107d8520__9->GetZaxis()->SetTitleFont(132);
   frame_107d8520__9->Draw("FUNC");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx29[150] = {
   5.295,
   5.295,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy29[150] = {
   0,
   94.40912,
   94.40912,
   94.01334,
   93.62207,
   93.2353,
   92.85303,
   92.47526,
   92.10199,
   91.73322,
   91.36896,
   91.00919,
   90.65393,
   90.30317,
   89.95691,
   89.61515,
   89.2779,
   88.94514,
   88.61689,
   88.29314,
   87.97389,
   87.65914,
   87.34889,
   87.04314,
   86.7419,
   86.44515,
   86.15291,
   85.86517,
   85.58193,
   85.30319,
   85.02895,
   84.75922,
   84.49398,
   84.23325,
   83.97702,
   83.72529,
   83.47806,
   83.23533,
   82.99711,
   82.76338,
   82.53416,
   82.30944,
   82.08922,
   81.8735,
   81.66228,
   81.45557,
   81.25335,
   81.05564,
   80.86243,
   80.67372,
   80.48951,
   80.3098,
   80.1346,
   79.96389,
   79.79769,
   79.63599,
   79.47879,
   79.32609,
   79.17789,
   79.03419,
   78.895,
   78.76031,
   78.63011,
   78.50442,
   78.38323,
   78.26655,
   78.15436,
   78.04667,
   77.94349,
   77.84481,
   77.75063,
   77.66095,
   77.57577,
   77.49509,
   77.41892,
   77.34724,
   77.28007,
   77.2174,
   77.15923,
   77.10556,
   77.0564,
   77.01173,
   76.97157,
   76.9359,
   76.90474,
   76.87808,
   76.85592,
   76.83827,
   76.82511,
   76.81646,
   76.81231,
   76.81265,
   76.8175,
   76.82686,
   76.84071,
   76.85906,
   76.88192,
   76.90928,
   76.94113,
   76.97749,
   77.01835,
   77.06372,
   77.11358,
   77.16795,
   77.22681,
   77.29018,
   77.35805,
   77.43042,
   77.5073,
   77.58867,
   77.67454,
   77.76492,
   77.8598,
   77.95918,
   78.06306,
   78.17144,
   78.28433,
   78.40171,
   78.5236,
   78.64998,
   78.78087,
   78.91626,
   79.05616,
   79.20055,
   79.34945,
   79.50284,
   79.66074,
   79.82314,
   79.99004,
   80.16144,
   80.33734,
   80.51775,
   80.70265,
   80.89206,
   81.08597,
   81.28438,
   81.48729,
   81.69471,
   81.90662,
   82.12304,
   82.34395,
   82.56937,
   82.79929,
   83.03371,
   83.27264,
   83.51606,
   83.76399,
   83.76399,
   83.76399,
   0};
   TGraph *graph = new TGraph(150,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx29,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy29);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29","Projection of Fit3DMix(Bkst&Kst1&Kst2)",150,5.276,5.504);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetMaximum(103.85);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]29);
   
   graph->Draw("l");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx30[250] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358047,
   5.358125,
   5.358203,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy30[250] = {
   0,
   0.4643628,
   0.5634402,
   0.6951515,
   0.8748217,
   1.127623,
   1.497046,
   2.063085,
   2.46429,
   2.984948,
   3.675273,
   4.614006,
   5.213852,
   5.929818,
   6.792641,
   7.843652,
   9.139393,
   9.902541,
   10.75872,
   11.72311,
   12.81404,
   14.05378,
   15.46962,
   17.09522,
   18.97251,
   20.02148,
   21.15414,
   22.37929,
   23.70693,
   25.14839,
   26.71661,
   28.42634,
   30.2945,
   32.34058,
   34.58707,
   37.06005,
   39.78987,
   42.81205,
   44.44553,
   46.1683,
   47.98674,
   49.90785,
   51.93922,
   54.08917,
   56.36677,
   58.78198,
   61.34574,
   64.07005,
   66.96813,
   70.05454,
   73.34541,
   76.85855,
   80.61373,
   84.63292,
   88.94057,
   91.21098,
   93.56398,
   96.00349,
   98.53367,
   103.8243,
   109.3008,
   114.9546,
   120.7836,
   126.7851,
   132.9556,
   139.2912,
   145.7871,
   152.438,
   159.2376,
   166.1792,
   173.2551,
   180.4572,
   187.7762,
   195.2026,
   202.7258,
   210.3348,
   225.7618,
   241.3815,
   257.0818,
   272.7424,
   288.2359,
   295.8785,
   303.4292,
   310.8707,
   318.1857,
   325.357,
   332.3671,
   339.1989,
   345.8353,
   352.2595,
   358.455,
   364.4056,
   370.0956,
   375.5098,
   380.6336,
   385.453,
   387.7445,
   389.9549,
   392.0827,
   394.1266,
   396.0849,
   397.9565,
   399.7398,
   401.4338,
   403.0371,
   404.5486,
   405.9673,
   407.2922,
   408.5222,
   409.6566,
   410.6944,
   411.635,
   412.4776,
   413.2217,
   413.8666,
   414.4121,
   414.8575,
   415.2027,
   415.4474,
   415.5914,
   415.6345,
   415.5768,
   415.4183,
   415.1592,
   414.7995,
   414.3396,
   413.7798,
   413.1205,
   412.3622,
   411.5054,
   410.5508,
   409.499,
   408.3508,
   407.107,
   405.7686,
   404.3364,
   402.8116,
   401.1951,
   399.4882,
   397.6921,
   395.8079,
   393.8372,
   391.7811,
   389.6413,
   387.4191,
   385.1161,
   380.2743,
   375.1291,
   369.6945,
   363.9852,
   358.0164,
   351.8039,
   345.3638,
   338.7128,
   331.8676,
   324.8453,
   317.6631,
   310.3383,
   302.8884,
   295.3305,
   279.9595,
   264.3602,
   248.6629,
   232.9913,
   217.4616,
   202.1805,
   194.6639,
   187.245,
   179.934,
   172.7408,
   165.6742,
   158.7426,
   151.9535,
   145.3136,
   138.8291,
   132.5052,
   126.3813,
   120.549,
   114.9993,
   109.7179,
   104.6912,
   99.90631,
   95.35109,
   91.01397,
   86.88401,
   82.95085,
   79.20467,
   75.63614,
   72.23646,
   68.99725,
   65.91057,
   62.9689,
   60.16511,
   57.49242,
   54.94442,
   52.51501,
   50.19841,
   47.98913,
   45.88196,
   43.87196,
   41.95443,
   40.12492,
   38.3792,
   36.71324,
   33.60555,
   30.77352,
   28.19159,
   25.83669,
   23.68794,
   21.72647,
   19.93522,
   18.29875,
   16.80307,
   15.43553,
   14.18464,
   13.04,
   11.99217,
   11.0326,
   9.347849,
   7.931724,
   6.739614,
   5.734607,
   4.886111,
   4.168733,
   3.561365,
   2.609266,
   1.921306,
   1.421615,
   1.056839,
   0.5920241,
   0.3373797,
   0.1953977,
   0.06855592,
   0.02540629,
   0.009891143,
   0.004026565,
   0.001707082,
   0.0007510712,
   0.0003418851,
   0.0001605743,
   7.76298e-05,
   3.854887e-05,
   1.962452e-05,
   1.022466e-05,
   5.44369e-06,
   2.95753e-06,
   1.637605e-06,
   9.230721e-07,
   9.230721e-07,
   0};
   graph = new TGraph(250,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx30,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy30);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30","Projection of Fit3DMix(Bkst&Kst1&Kst2)",250,5.282,5.498);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetMaximum(457.198);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]30);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx31[148] = {
   5.3,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.48};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy31[148] = {
   0,
   7.738313,
   7.705873,
   7.673802,
   7.6421,
   7.610767,
   7.579803,
   7.549208,
   7.518981,
   7.489124,
   7.459636,
   7.430516,
   7.401766,
   7.373385,
   7.345372,
   7.317729,
   7.290454,
   7.263549,
   7.237012,
   7.210844,
   7.185046,
   7.159616,
   7.134555,
   7.109864,
   7.085541,
   7.061587,
   7.038002,
   7.014786,
   6.991939,
   6.969461,
   6.947352,
   6.925612,
   6.904241,
   6.883238,
   6.862605,
   6.842341,
   6.822446,
   6.802919,
   6.783762,
   6.764973,
   6.746554,
   6.728503,
   6.710822,
   6.693509,
   6.676566,
   6.659991,
   6.643785,
   6.627949,
   6.612481,
   6.597382,
   6.582652,
   6.568291,
   6.554299,
   6.540676,
   6.527422,
   6.514537,
   6.502021,
   6.489874,
   6.478096,
   6.466687,
   6.455647,
   6.444975,
   6.434673,
   6.42474,
   6.415175,
   6.40598,
   6.397153,
   6.388696,
   6.380607,
   6.372888,
   6.365537,
   6.358555,
   6.351942,
   6.345699,
   6.339824,
   6.334318,
   6.329181,
   6.324413,
   6.320014,
   6.315984,
   6.312323,
   6.309031,
   6.306108,
   6.303554,
   6.301369,
   6.299553,
   6.298105,
   6.297027,
   6.296318,
   6.295977,
   6.296006,
   6.296403,
   6.29717,
   6.298305,
   6.29981,
   6.301683,
   6.303925,
   6.306537,
   6.309517,
   6.312866,
   6.316584,
   6.320672,
   6.325128,
   6.329953,
   6.335147,
   6.34071,
   6.346642,
   6.352943,
   6.359612,
   6.366651,
   6.374059,
   6.381836,
   6.389982,
   6.398496,
   6.40738,
   6.416632,
   6.426254,
   6.436245,
   6.446604,
   6.457332,
   6.46843,
   6.479896,
   6.491732,
   6.503936,
   6.516509,
   6.529451,
   6.542762,
   6.556443,
   6.570492,
   6.58491,
   6.599697,
   6.614853,
   6.630378,
   6.646271,
   6.662534,
   6.679166,
   6.696167,
   6.713537,
   6.731275,
   6.749383,
   6.76786,
   6.786705,
   6.80592,
   6.825503,
   6.845456,
   6.865777,
   6.865777,
   0};
   graph = new TGraph(148,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx31,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy31);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1198;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31","Projection of Fit3DMix(Bkst&Kst1&Kst2)",148,5.282,5.498);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetMaximum(8.512144);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]31);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx32[250] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358047,
   5.358125,
   5.358203,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy32[250] = {
   0,
   0.06496725,
   0.0788288,
   0.09725601,
   0.122393,
   0.1577614,
   0.2094461,
   0.2886385,
   0.3447694,
   0.4176129,
   0.5141936,
   0.6455282,
   0.7294503,
   0.8296184,
   0.9503327,
   1.097376,
   1.278658,
   1.385427,
   1.505212,
   1.640137,
   1.792764,
   1.966212,
   2.164296,
   2.391728,
   2.654372,
   2.80113,
   2.959595,
   3.131002,
   3.316747,
   3.518417,
   3.73782,
   3.977022,
   4.23839,
   4.524649,
   4.838947,
   5.184931,
   5.56685,
   5.989672,
   6.218206,
   6.459232,
   6.713644,
   6.982419,
   7.26662,
   7.567411,
   7.886061,
   8.223965,
   8.582651,
   8.963799,
   9.369257,
   9.801067,
   10.26148,
   10.75299,
   11.27836,
   11.84067,
   12.44334,
   12.76098,
   13.09018,
   13.43149,
   13.78547,
   14.52566,
   15.29187,
   16.08287,
   16.89838,
   17.73802,
   18.60131,
   19.4877,
   20.39652,
   21.32702,
   22.27833,
   23.2495,
   24.23947,
   25.24708,
   26.27106,
   27.31006,
   28.3626,
   29.42714,
   31.58548,
   33.77077,
   35.96734,
   38.15836,
   40.32599,
   41.39525,
   42.45163,
   43.49275,
   44.51617,
   45.51947,
   46.50023,
   47.45604,
   48.38451,
   49.2833,
   50.15008,
   50.9826,
   51.77867,
   52.53615,
   53.25301,
   53.92728,
   54.24786,
   54.55711,
   54.85481,
   55.14076,
   55.41475,
   55.67658,
   55.92609,
   56.16308,
   56.3874,
   56.59887,
   56.79736,
   56.98271,
   57.1548,
   57.3135,
   57.4587,
   57.59029,
   57.70818,
   57.81228,
   57.90252,
   57.97883,
   58.04115,
   58.08945,
   58.12368,
   58.14382,
   58.14986,
   58.14178,
   58.11961,
   58.08335,
   58.03303,
   57.96869,
   57.89037,
   57.79813,
   57.69203,
   57.57216,
   57.43861,
   57.29145,
   57.13081,
   56.95681,
   56.76955,
   56.56918,
   56.35585,
   56.12969,
   55.89089,
   55.63959,
   55.37599,
   55.10027,
   54.81262,
   54.51324,
   54.20234,
   53.88014,
   53.20274,
   52.48289,
   51.72256,
   50.92379,
   50.08872,
   49.21955,
   48.31855,
   47.38803,
   46.43034,
   45.44787,
   44.44304,
   43.41827,
   42.37597,
   41.31858,
   39.16808,
   36.98564,
   34.78948,
   32.59694,
   30.42423,
   28.28632,
   27.23469,
   26.19673,
   25.17389,
   24.16751,
   23.17886,
   22.20908,
   21.25924,
   20.33028,
   19.42305,
   18.53831,
   17.68153,
   16.86555,
   16.08912,
   15.35021,
   14.64695,
   13.97751,
   13.34021,
   12.73342,
   12.15561,
   11.60534,
   11.08123,
   10.58197,
   10.10633,
   9.653144,
   9.221299,
   8.809741,
   8.417473,
   8.043548,
   7.687067,
   7.347177,
   7.02307,
   6.713977,
   6.419171,
   6.13796,
   5.869686,
   5.613726,
   5.369489,
   5.136411,
   4.701625,
   4.305406,
   3.944179,
   3.614714,
   3.31409,
   3.039668,
   2.789061,
   2.560109,
   2.350855,
   2.159526,
   1.984519,
   1.824377,
   1.67778,
   1.54353,
   1.307822,
   1.109697,
   0.9429139,
   0.8023072,
   0.6835973,
   0.5832317,
   0.4982571,
   0.3650526,
   0.2688027,
   0.1988928,
   0.1478584,
   0.08282786,
   0.04720152,
   0.02733735,
   0.0095914,
   0.003554498,
   0.001383832,
   0.0005633415,
   0.0002388314,
   0.0001050795,
   4.783186e-05,
   2.246535e-05,
   1.086089e-05,
   5.393227e-06,
   2.745592e-06,
   1.430494e-06,
   7.616062e-07,
   4.137769e-07,
   2.291111e-07,
   1.291435e-07,
   1.291435e-07,
   0};
   graph = new TGraph(250,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx32,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy32);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1194;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32","Projection of Fit3DMix(Bkst&Kst1&Kst2)",250,5.282,5.498);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetMaximum(63.96484);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]32);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx33[148] = {
   5.3,
   5.3,
   5.30125,
   5.3025,
   5.30375,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.31375,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.32625,
   5.3275,
   5.32875,
   5.33,
   5.33125,
   5.3325,
   5.33375,
   5.335,
   5.33625,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.35,
   5.35125,
   5.3525,
   5.35375,
   5.355,
   5.35625,
   5.3575,
   5.35875,
   5.36,
   5.36125,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.39625,
   5.3975,
   5.39875,
   5.4,
   5.40125,
   5.4025,
   5.40375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.41625,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.42625,
   5.4275,
   5.42875,
   5.43,
   5.43125,
   5.4325,
   5.43375,
   5.435,
   5.43625,
   5.4375,
   5.43875,
   5.44,
   5.44125,
   5.4425,
   5.44375,
   5.445,
   5.44625,
   5.4475,
   5.44875,
   5.45,
   5.45125,
   5.4525,
   5.45375,
   5.455,
   5.45625,
   5.4575,
   5.45875,
   5.46,
   5.46125,
   5.4625,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.47125,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48,
   5.48};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy33[148] = {
   0,
   52.86062,
   52.63903,
   52.41995,
   52.20339,
   51.98935,
   51.77784,
   51.56884,
   51.36236,
   51.15841,
   50.95697,
   50.75806,
   50.56166,
   50.36779,
   50.17644,
   49.9876,
   49.80129,
   49.6175,
   49.43622,
   49.25747,
   49.08124,
   48.90753,
   48.73634,
   48.56767,
   48.40152,
   48.23789,
   48.07678,
   47.91819,
   47.76212,
   47.60857,
   47.45755,
   47.30904,
   47.16305,
   47.01959,
   46.87864,
   46.74021,
   46.60431,
   46.47092,
   46.34006,
   46.21172,
   46.08589,
   45.96259,
   45.84181,
   45.72354,
   45.6078,
   45.49458,
   45.38388,
   45.2757,
   45.17003,
   45.06689,
   44.96627,
   44.86817,
   44.7726,
   44.67954,
   44.589,
   44.50098,
   44.41548,
   44.3325,
   44.25205,
   44.17411,
   44.09869,
   44.0258,
   43.95542,
   43.88757,
   43.82223,
   43.75942,
   43.69913,
   43.64135,
   43.5861,
   43.53337,
   43.48315,
   43.43546,
   43.39029,
   43.34764,
   43.30751,
   43.2699,
   43.23481,
   43.20224,
   43.17219,
   43.14466,
   43.11965,
   43.09716,
   43.07719,
   43.05975,
   43.04482,
   43.03241,
   43.02253,
   43.01516,
   43.01032,
   43.00799,
   43.00819,
   43.0109,
   43.01614,
   43.02389,
   43.03417,
   43.04697,
   43.06228,
   43.08012,
   43.10048,
   43.12336,
   43.14876,
   43.17668,
   43.20712,
   43.24008,
   43.27556,
   43.31356,
   43.35408,
   43.39712,
   43.44268,
   43.49077,
   43.54137,
   43.59449,
   43.65014,
   43.7083,
   43.76898,
   43.83219,
   43.89791,
   43.96616,
   44.03693,
   44.11021,
   44.18602,
   44.26435,
   44.34519,
   44.42856,
   44.51445,
   44.60286,
   44.69379,
   44.78724,
   44.8832,
   44.98169,
   45.08271,
   45.18624,
   45.29229,
   45.40086,
   45.51195,
   45.62556,
   45.7417,
   45.86035,
   45.98152,
   46.10522,
   46.23143,
   46.36017,
   46.49142,
   46.6252,
   46.76149,
   46.90031,
   46.90031,
   0};
   graph = new TGraph(148,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx33,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy33);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33","Projection of Fit3DMix(Bkst&Kst1&Kst2)",148,5.282,5.498);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetMaximum(58.14669);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]33);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx34[250] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358047,
   5.358125,
   5.358203,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy34[250] = {
   0,
   1.508688,
   1.830585,
   2.258507,
   2.842245,
   3.66358,
   4.863817,
   6.702844,
   8.006333,
   9.697924,
   11.94075,
   14.99064,
   16.9395,
   19.26563,
   22.06889,
   25.48357,
   29.69336,
   32.17278,
   34.95446,
   38.08772,
   41.63208,
   45.65993,
   50.2599,
   55.54139,
   61.64058,
   65.04864,
   68.72856,
   72.70901,
   77.02243,
   81.70567,
   86.80071,
   92.35552,
   98.42508,
   105.0727,
   112.3714,
   120.4059,
   129.275,
   139.0939,
   144.4009,
   149.9981,
   155.9061,
   162.1477,
   168.7475,
   175.7326,
   183.1323,
   190.9793,
   199.3088,
   208.1599,
   217.5755,
   227.6031,
   238.295,
   249.709,
   261.9093,
   274.9674,
   288.9627,
   296.3392,
   303.9839,
   311.9098,
   320.1302,
   337.3191,
   355.1121,
   373.481,
   392.419,
   411.9173,
   431.965,
   452.5489,
   473.6538,
   495.2621,
   517.3537,
   539.9065,
   562.8959,
   586.2948,
   610.0741,
   634.2019,
   658.6444,
   683.3654,
   733.487,
   784.2343,
   835.2438,
   886.1242,
   936.4616,
   961.2922,
   985.8239,
   1010.001,
   1033.767,
   1057.066,
   1079.841,
   1102.038,
   1123.599,
   1144.471,
   1164.599,
   1183.932,
   1202.419,
   1220.009,
   1236.656,
   1252.315,
   1259.759,
   1266.941,
   1273.854,
   1280.494,
   1286.857,
   1292.937,
   1298.731,
   1304.235,
   1309.444,
   1314.355,
   1318.964,
   1323.269,
   1327.265,
   1330.95,
   1334.322,
   1337.378,
   1340.116,
   1342.533,
   1344.629,
   1346.401,
   1347.848,
   1348.97,
   1349.764,
   1350.232,
   1350.372,
   1350.185,
   1349.67,
   1348.828,
   1347.659,
   1346.165,
   1344.346,
   1342.204,
   1339.741,
   1336.957,
   1333.856,
   1330.438,
   1326.708,
   1322.667,
   1318.319,
   1313.666,
   1308.711,
   1303.46,
   1297.914,
   1292.078,
   1285.957,
   1279.554,
   1272.874,
   1265.922,
   1258.702,
   1251.22,
   1235.489,
   1218.772,
   1201.116,
   1182.567,
   1163.174,
   1142.99,
   1122.067,
   1100.458,
   1078.218,
   1055.403,
   1032.069,
   1008.271,
   984.0668,
   959.5117,
   909.5722,
   858.8909,
   807.8912,
   756.9753,
   706.5201,
   656.8728,
   632.4518,
   608.348,
   584.5951,
   561.2248,
   538.266,
   515.7456,
   493.6881,
   472.1155,
   451.0476,
   430.5018,
   410.6054,
   391.6566,
   373.626,
   356.467,
   340.1356,
   324.5898,
   309.7902,
   295.6991,
   282.2811,
   269.5025,
   257.3314,
   245.7374,
   234.6921,
   224.168,
   214.1396,
   204.5823,
   195.4729,
   186.7895,
   178.5112,
   170.6182,
   163.0917,
   155.9139,
   149.0678,
   142.5374,
   136.3075,
   130.3635,
   124.6918,
   119.2792,
   109.1825,
   99.98137,
   91.59285,
   83.9419,
   76.96073,
   70.58803,
   64.76837,
   59.45157,
   54.59221,
   50.14913,
   46.08506,
   42.3662,
   38.96188,
   35.84429,
   30.37062,
   25.76971,
   21.89661,
   18.6314,
   15.87469,
   13.54397,
   11.57067,
   8.477354,
   6.242212,
   4.618745,
   3.43361,
   1.923452,
   1.096127,
   0.6348356,
   0.2227342,
   0.08254355,
   0.03213575,
   0.01308208,
   0.00554621,
   0.002440187,
   0.001110765,
   0.0005216967,
   0.0002522147,
   0.0001252431,
   6.375892e-05,
   3.321933e-05,
   1.768623e-05,
   9.608844e-06,
   5.320483e-06,
   2.999008e-06,
   2.999008e-06,
   0};
   graph = new TGraph(250,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx34,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy34);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34","Projection of Fit3DMix(Bkst&Kst1&Kst2)",250,5.282,5.498);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetMaximum(1485.41);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]34);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_fx35[252] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358047,
   5.358125,
   5.358203,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.36125,
   5.361562,
   5.361875,
   5.362188,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.372188,
   5.3725,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_fy35[252] = {
   0,
   157.0461,
   157.0461,
   154.926,
   153.0674,
   151.5375,
   150.4469,
   149.9863,
   150.507,
   151.3303,
   152.7075,
   154.8589,
   158.13,
   160.3493,
   163.0857,
   166.474,
   170.6955,
   175.9986,
   179.1589,
   182.7292,
   186.7764,
   191.3808,
   196.6401,
   202.6741,
   209.6306,
   217.6936,
   222.21,
   227.0941,
   232.3846,
   238.1254,
   244.3663,
   251.1639,
   258.583,
   266.6979,
   275.5941,
   285.3704,
   296.1411,
   308.0396,
   321.2217,
   328.35,
   335.8703,
   343.8107,
   352.2017,
   361.0768,
   370.4724,
   380.4284,
   390.9885,
   402.2006,
   414.1175,
   426.7971,
   440.3034,
   454.7072,
   470.0866,
   486.5284,
   504.1289,
   522.9957,
   532.9407,
   543.2483,
   553.9356,
   565.0209,
   588.202,
   612.1993,
   636.9747,
   662.519,
   688.8203,
   715.8638,
   743.6319,
   772.1038,
   801.2558,
   831.0608,
   861.489,
   892.507,
   924.0784,
   956.1636,
   988.7199,
   1021.701,
   1055.059,
   1122.693,
   1191.173,
   1260.007,
   1328.667,
   1396.595,
   1430.102,
   1463.205,
   1495.829,
   1527.899,
   1559.337,
   1590.069,
   1620.018,
   1649.109,
   1677.27,
   1704.426,
   1730.508,
   1755.447,
   1779.175,
   1801.628,
   1822.746,
   1832.786,
   1842.471,
   1851.793,
   1860.746,
   1869.324,
   1877.521,
   1885.331,
   1892.749,
   1899.769,
   1906.387,
   1912.597,
   1918.395,
   1923.777,
   1928.739,
   1933.277,
   1937.388,
   1941.07,
   1944.319,
   1947.134,
   1949.511,
   1951.45,
   1952.949,
   1954.007,
   1954.622,
   1954.795,
   1954.526,
   1953.814,
   1952.661,
   1951.066,
   1949.032,
   1946.559,
   1943.649,
   1940.305,
   1936.529,
   1932.323,
   1927.691,
   1922.636,
   1917.162,
   1911.272,
   1904.971,
   1898.263,
   1891.152,
   1883.645,
   1875.747,
   1867.462,
   1858.797,
   1849.758,
   1840.351,
   1830.583,
   1820.46,
   1799.179,
   1776.566,
   1752.684,
   1727.597,
   1701.37,
   1674.074,
   1645.78,
   1616.559,
   1586.487,
   1555.637,
   1524.086,
   1491.909,
   1459.183,
   1425.983,
   1358.464,
   1289.943,
   1220.993,
   1152.156,
   1083.942,
   1016.819,
   983.8024,
   951.214,
   919.0997,
   887.5023,
   856.461,
   826.012,
   796.1884,
   767.0199,
   738.5334,
   710.7522,
   683.8484,
   658.2247,
   633.8416,
   610.636,
   588.5484,
   567.5222,
   547.5041,
   528.4433,
   510.2918,
   493.0041,
   476.5372,
   460.8501,
   445.9041,
   431.6625,
   418.0905,
   405.155,
   392.8248,
   381.0701,
   369.8627,
   359.1759,
   348.9844,
   339.2639,
   329.9918,
   321.1462,
   312.7066,
   304.6534,
   296.968,
   289.6328,
   275.9468,
   263.4712,
   252.0937,
   241.7131,
   232.2376,
   223.5846,
   215.6791,
   208.4534,
   201.846,
   195.8015,
   190.2694,
   185.2041,
   180.5642,
   176.312,
   168.8378,
   162.5444,
   157.236,
   152.7507,
   148.954,
   145.7347,
   143.0001,
   138.689,
   135.5446,
   133.2338,
   131.5226,
   129.2842,
   127.9977,
   127.2353,
   126.4888,
   126.2278,
   126.2063,
   126.3455,
   126.6184,
   127.0156,
   127.5335,
   128.1706,
   128.9263,
   129.8006,
   130.7931,
   131.904,
   133.1331,
   134.4805,
   135.9462,
   137.5301,
   137.5301,
   137.5301,
   0};
   graph = new TGraph(252,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_fx35,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]_fy35);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35","Projection of Fit3DMix(Bkst&Kst1&Kst2)",252,5.276,5.504);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetMaximum(2150.275);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOm34coRfit3cB_NormoBm25ccOm34ccOmfitcB35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,m34c|fit3]_Norm[m25c,m34c,mfit]35);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit3]_fx3005[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[fit3]_fy3005[36] = {
   136,
   142,
   138,
   138,
   192,
   134,
   139,
   147,
   163,
   170,
   248,
   533,
   1372,
   1936,
   1098,
   369,
   158,
   128,
   106,
   105,
   123,
   126,
   128,
   123,
   113,
   119,
   118,
   107,
   92,
   117,
   92,
   106,
   131,
   104,
   117,
   107};
   Double_t h_ds_1000_CutRange[fit3]_felx3005[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit3]_fely3005[36] = {
   11.17262,
   11.42686,
   11.25798,
   11.25798,
   13.36542,
   11.08663,
   11.30042,
   11.63466,
   12.27693,
   12.54799,
   15.25595,
   22.59221,
   36.54389,
   43.50284,
   32.63986,
   18.71588,
   12.07975,
   10.82475,
   9.807764,
   9.759142,
   10.6018,
   10.7361,
   10.82475,
   10.6018,
   10.1419,
   10.42016,
   10.37428,
   9.856158,
   9.574201,
   10.3282,
   9.574201,
   9.807764,
   10.95644,
   9.710289,
   10.3282,
   9.856158};
   Double_t h_ds_1000_CutRange[fit3]_fehx3005[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[fit3]_fehy3005[36] = {
   12.17262,
   12.42686,
   12.25798,
   12.25798,
   14.36542,
   12.08663,
   12.30042,
   12.63466,
   13.27693,
   13.54799,
   16.25595,
   23.59221,
   37.54389,
   44.50284,
   33.63986,
   19.71588,
   13.07975,
   11.82475,
   10.80776,
   10.75914,
   11.6018,
   11.7361,
   11.82475,
   11.6018,
   11.1419,
   11.42016,
   11.37428,
   10.85616,
   10.62644,
   11.3282,
   10.62644,
   10.80776,
   11.95644,
   10.71029,
   11.3282,
   10.85616};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[fit3]_fx3005,h_ds_1000_CutRange[fit3]_fy3005,h_ds_1000_CutRange[fit3]_felx3005,h_ds_1000_CutRange[fit3]_fehx3005,h_ds_1000_CutRange[fit3]_fely3005,h_ds_1000_CutRange[fit3]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[fit3]");
   grae->SetTitle("Histogram of ds_1000_plot__mfit");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit3cB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBfit3cB3005","Histogram of ds_1000_plot__mfit",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetMinimum(74.18322);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetMaximum(2170.311);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit3cB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit3]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_107d8520__10 = new TH1D("frame_107d8520__10","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_107d8520__10->SetBinContent(1,2079.528);
   frame_107d8520__10->SetMinimum(0);
   frame_107d8520__10->SetMaximum(2500);
   frame_107d8520__10->SetEntries(1);
   frame_107d8520__10->SetDirectory(0);
   frame_107d8520__10->SetStats(0);
   frame_107d8520__10->SetMarkerStyle(20);
   frame_107d8520__10->SetMarkerSize(1.2);
   frame_107d8520__10->GetXaxis()->SetNdivisions(505);
   frame_107d8520__10->GetXaxis()->SetLabelFont(132);
   frame_107d8520__10->GetXaxis()->SetLabelOffset(0.015);
   frame_107d8520__10->GetXaxis()->SetLabelSize(0.05);
   frame_107d8520__10->GetXaxis()->SetTitleSize(-1);
   frame_107d8520__10->GetXaxis()->SetTitleOffset(1);
   frame_107d8520__10->GetXaxis()->SetTitleFont(132);
   frame_107d8520__10->GetYaxis()->SetNdivisions(3000505);
   frame_107d8520__10->GetYaxis()->SetLabelFont(132);
   frame_107d8520__10->GetYaxis()->SetLabelSize(0.05);
   frame_107d8520__10->GetYaxis()->SetTitleSize(0.05);
   frame_107d8520__10->GetYaxis()->SetTitleFont(132);
   frame_107d8520__10->GetZaxis()->SetLabelFont(132);
   frame_107d8520__10->GetZaxis()->SetLabelSize(0.05);
   frame_107d8520__10->GetZaxis()->SetTitleSize(0.05);
   frame_107d8520__10->GetZaxis()->SetTitleOffset(1);
   frame_107d8520__10->GetZaxis()->SetTitleFont(132);
   frame_107d8520__10->Draw("AXISSAME");
   sus->Modified();
   sus->cd();
   sus->SetSelected(sus);
}


==> figs/Fig6b.C <==
void ks_fit_3D_ksn60()
{
//=========Macro generated from canvas: sus/Ostap
//=========  (Fri Sep 25 14:40:39 2020) by ROOT version 6.16/00
   TCanvas *sus = new TCanvas("sus", "Ostap",86,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sus->SetHighLightColor(2);
   sus->Range(0.5513068,-173.494,1.234142,1272.289);
   sus->SetFillColor(0);
   sus->SetBorderMode(0);
   sus->SetBorderSize(2);
   sus->SetTickx(1);
   sus->SetTicky(1);
   sus->SetLeftMargin(0.12);
   sus->SetRightMargin(0.05);
   sus->SetTopMargin(0.05);
   sus->SetBottomMargin(0.12);
   sus->SetFrameBorderMode(0);
   sus->SetFrameBorderMode(0);
   
   TH1D *frame_fc82dd0__3 = new TH1D("frame_fc82dd0__3","A RooPlot of \"m25c\"",57,0.633247,1.2);
   frame_fc82dd0__3->SetBinContent(1,919.4368);
   frame_fc82dd0__3->SetMinimum(0);
   frame_fc82dd0__3->SetMaximum(1200);
   frame_fc82dd0__3->SetEntries(2);
   frame_fc82dd0__3->SetDirectory(0);
   frame_fc82dd0__3->SetStats(0);
   frame_fc82dd0__3->SetMarkerStyle(20);
   frame_fc82dd0__3->SetMarkerSize(1.2);
   frame_fc82dd0__3->GetXaxis()->SetNdivisions(505);
   frame_fc82dd0__3->GetXaxis()->SetLabelFont(132);
   frame_fc82dd0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_fc82dd0__3->GetXaxis()->SetLabelSize(0.05);
   frame_fc82dd0__3->GetXaxis()->SetTitleSize(-1);
   frame_fc82dd0__3->GetXaxis()->SetTitleOffset(1);
   frame_fc82dd0__3->GetXaxis()->SetTitleFont(132);
   frame_fc82dd0__3->GetYaxis()->SetNdivisions(3000506);
   frame_fc82dd0__3->GetYaxis()->SetLabelFont(132);
   frame_fc82dd0__3->GetYaxis()->SetLabelSize(0.05);
   frame_fc82dd0__3->GetYaxis()->SetTitleSize(0.05);
   frame_fc82dd0__3->GetYaxis()->SetTitleFont(132);
   frame_fc82dd0__3->GetZaxis()->SetLabelFont(132);
   frame_fc82dd0__3->GetZaxis()->SetLabelSize(0.05);
   frame_fc82dd0__3->GetZaxis()->SetTitleSize(0.05);
   frame_fc82dd0__3->GetZaxis()->SetTitleOffset(1);
   frame_fc82dd0__3->GetZaxis()->SetTitleFont(132);
   frame_fc82dd0__3->Draw("FUNC");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx8[175] = {
   0.623304,
   0.623304,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6336354,
   0.6337131,
   0.6337908,
   0.6338684,
   0.6339461,
   0.6340238,
   0.6341015,
   0.6341792,
   0.6343345,
   0.6344899,
   0.6346452,
   0.6348006,
   0.634956,
   0.6351113,
   0.6352667,
   0.635422,
   0.6357328,
   0.6360435,
   0.6363542,
   0.6366649,
   0.6369756,
   0.6372864,
   0.6375971,
   0.6379078,
   0.6382185,
   0.6385292,
   0.63884,
   0.6394614,
   0.6400828,
   0.6407043,
   0.6413257,
   0.6419472,
   0.6425686,
   0.64319,
   0.6438115,
   0.6444329,
   0.6450544,
   0.6456758,
   0.6462972,
   0.6469187,
   0.6475401,
   0.6481616,
   0.6494044,
   0.6506473,
   0.6518902,
   0.6531331,
   0.6543759,
   0.6556188,
   0.6568617,
   0.6581046,
   0.6593475,
   0.6605903,
   0.6618332,
   0.6630761,
   0.664319,
   0.6655619,
   0.6668047,
   0.6680476,
   0.6692905,
   0.6705334,
   0.6717763,
   0.6730191,
   0.6755049,
   0.6779907,
   0.6804764,
   0.6829622,
   0.6854479,
   0.6879337,
   0.6904195,
   0.6929052,
   0.695391,
   0.6978767,
   0.7003625,
   0.7028482,
   0.705334,
   0.7078198,
   0.7103055,
   0.7127913,
   0.715277,
   0.7177628,
   0.7202486,
   0.7227343,
   0.7252201,
   0.7277058,
   0.7301916,
   0.7326774,
   0.7351631,
   0.7376489,
   0.7401346,
   0.7426204,
   0.7451061,
   0.7475919,
   0.7500777,
   0.7525634,
   0.7550492,
   0.7575349,
   0.7600207,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8221647,
   0.8271362,
   0.8321077,
   0.8370792,
   0.8420507,
   0.8470223,
   0.8519938,
   0.8569653,
   0.8619368,
   0.8669083,
   0.8718798,
   0.8768514,
   0.8818229,
   0.8867944,
   0.8917659,
   0.8967374,
   0.9017089,
   0.9066805,
   0.911652,
   0.9166235,
   0.921595,
   0.9265665,
   0.9315381,
   0.9365096,
   0.9414811,
   0.9464526,
   0.9514241,
   0.9563956,
   0.9613672,
   0.9663387,
   0.9713102,
   0.9762817,
   0.9812532,
   0.9911963,
   1.001139,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.195028,
   1.2,
   1.2,
   1.209943,
   1.209943};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy8[175] = {
   0,
   2.70796e-05,
   2.70796e-05,
   1.466576,
   2.073765,
   2.539489,
   2.931955,
   3.277585,
   3.589935,
   3.877054,
   4.144192,
   4.394992,
   4.63211,
   4.857549,
   5.072868,
   5.477861,
   5.854517,
   6.207995,
   6.542054,
   6.859531,
   7.162632,
   7.453112,
   7.732392,
   8.261854,
   8.758329,
   9.227145,
   9.672325,
   10.097,
   10.50365,
   10.8943,
   11.27061,
   11.63397,
   11.98557,
   12.32641,
   12.97917,
   13.59797,
   14.18726,
   14.75058,
   15.2908,
   15.81029,
   16.31104,
   16.79472,
   17.26278,
   17.71644,
   18.1568,
   18.5848,
   19.00128,
   19.40698,
   19.80257,
   20.56573,
   21.29489,
   21.99342,
   22.66419,
   23.30961,
   23.93173,
   24.53235,
   25.11302,
   25.67511,
   26.21983,
   26.74825,
   27.26133,
   27.75993,
   28.24484,
   28.71676,
   29.17634,
   29.62415,
   30.06075,
   30.48661,
   30.90221,
   31.70424,
   32.46985,
   33.20165,
   33.90193,
   34.57269,
   35.21571,
   35.83258,
   36.4247,
   36.99337,
   37.53973,
   38.06483,
   38.56964,
   39.05502,
   39.52179,
   39.97068,
   40.40237,
   40.8175,
   41.21666,
   41.6004,
   41.96923,
   42.32362,
   42.66403,
   42.99088,
   43.30456,
   43.60544,
   43.89388,
   44.17021,
   44.43474,
   44.68779,
   44.92962,
   45.1605,
   45.38071,
   45.59047,
   45.79004,
   45.97962,
   46.15943,
   46.49057,
   46.78499,
   47.04413,
   47.26929,
   47.46172,
   47.62254,
   47.75284,
   47.85362,
   47.92584,
   47.97038,
   47.9881,
   47.9798,
   47.94625,
   47.88818,
   47.80631,
   47.70129,
   47.57377,
   47.42438,
   47.25372,
   47.06237,
   46.85088,
   46.61982,
   46.3697,
   46.10104,
   45.81435,
   45.51012,
   45.18883,
   44.85095,
   44.49695,
   44.12728,
   43.74239,
   43.34271,
   42.92869,
   42.50075,
   42.05932,
   41.60481,
   41.13764,
   40.65823,
   40.16698,
   39.6643,
   39.15059,
   38.62625,
   38.09169,
   37.5473,
   36.43062,
   35.2794,
   34.0968,
   32.88599,
   31.65015,
   30.39247,
   29.11618,
   27.82452,
   26.52077,
   25.20826,
   23.89036,
   22.57047,
   21.25207,
   19.93869,
   18.63395,
   17.3415,
   16.06511,
   14.80861,
   13.57594,
   12.37114,
   11.19836,
   10.6253,
   10.06187,
   10.06187,
   10.06187,
   0};
   TGraph *graph = new TGraph(175,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx8,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy8);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8","Projection of Fit3DMix(Bkst&Kst1&Kst2)",175,0.5646401,1.268607);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetMaximum(52.78691);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]8);
   
   graph->Draw("l");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx9[231] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6348006,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.6419472,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6556188,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6879337,
   0.6929052,
   0.6978767,
   0.7028482,
   0.7078198,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.7823925,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8345935,
   0.8370792,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8582082,
   0.859451,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8874158,
   0.8880373,
   0.8886587,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8979803,
   0.8986017,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9091662,
   0.9104091,
   0.911652,
   0.9128949,
   0.9141377,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.921595,
   0.9228379,
   0.9240808,
   0.9253237,
   0.9265665,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9514241,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9812532,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy9[231] = {
   0,
   7.097264e-25,
   0.720437,
   1.019127,
   1.248507,
   1.44204,
   1.767082,
   2.041547,
   2.503055,
   2.893382,
   3.238343,
   3.551189,
   4.109214,
   4.603866,
   5.053773,
   5.859631,
   6.577861,
   7.234512,
   7.844973,
   8.419212,
   9.484656,
   10.46676,
   11.38657,
   12.25761,
   13.08913,
   13.88778,
   15.40497,
   16.83656,
   18.19974,
   19.50602,
   20.76346,
   21.9779,
   23.15374,
   24.29437,
   25.40246,
   26.48021,
   27.52945,
   29.54867,
   31.47147,
   33.30869,
   35.07238,
   36.77759,
   38.4447,
   40.10282,
   41.7953,
   42.67404,
   43.58907,
   44.55516,
   45.59132,
   46.72227,
   47.33308,
   47.98053,
   48.6704,
   49.40934,
   50.20513,
   51.0668,
   52.00492,
   53.03186,
   54.16213,
   54.77123,
   55.41278,
   56.08939,
   56.80387,
   57.55929,
   58.35898,
   59.20652,
   60.10582,
   61.06108,
   62.07685,
   63.15803,
   64.30989,
   65.53808,
   66.84861,
   68.24791,
   69.74272,
   71.34014,
   72.17962,
   73.04753,
   73.94482,
   74.87243,
   75.83132,
   76.82244,
   77.84672,
   78.90506,
   79.99835,
   81.12744,
   82.29312,
   83.49612,
   84.73709,
   86.0166,
   87.3351,
   88.69292,
   90.09023,
   91.52703,
   93.00312,
   94.51809,
   96.07127,
   97.6617,
   99.28812,
   100.9489,
   102.6421,
   104.3653,
   107.89,
   111.4945,
   118.788,
   122.3782,
   124.1334,
   125.8511,
   127.5227,
   129.1393,
   130.6918,
   132.1713,
   133.5688,
   134.8755,
   136.0832,
   137.184,
   137.692,
   138.1706,
   138.6191,
   139.0366,
   139.4226,
   139.7765,
   140.0976,
   140.3856,
   140.64,
   140.8604,
   141.0467,
   141.1985,
   141.3159,
   141.3988,
   141.4471,
   141.4611,
   141.4408,
   141.3866,
   141.2987,
   141.1776,
   141.0236,
   140.8374,
   140.6194,
   140.3703,
   140.0909,
   139.7818,
   139.0777,
   138.2648,
   137.3504,
   136.3421,
   135.248,
   134.0761,
   132.8348,
   131.532,
   130.1759,
   128.7742,
   127.3345,
   124.369,
   121.3317,
   115.2158,
   112.2063,
   109.2636,
   106.4064,
   103.6481,
   100.9977,
   99.71475,
   98.46067,
   97.23565,
   96.0398,
   94.87311,
   93.73545,
   92.62662,
   91.5463,
   89.46969,
   87.50205,
   85.63913,
   83.87628,
   82.20859,
   80.63104,
   79.13862,
   77.72641,
   76.38962,
   75.12362,
   73.92401,
   72.78658,
   71.70737,
   70.68262,
   69.70882,
   68.78266,
   67.90106,
   67.06113,
   66.26017,
   65.49567,
   64.76528,
   64.06682,
   63.39825,
   62.14336,
   60.98696,
   59.91722,
   58.92385,
   57.99792,
   57.13163,
   56.31818,
   55.55164,
   54.82677,
   54.13902,
   53.48434,
   52.26037,
   51.13103,
   50.07754,
   49.08497,
   48.14139,
   47.23717,
   46.36454,
   44.6898,
   43.07905,
   41.50655,
   39.9549,
   38.4124,
   36.87142,
   35.32721,
   33.7772,
   32.22042,
   30.65714,
   29.0886,
   27.5168,
   25.94438,
   24.37446,
   22.8106,
   21.25674,
   19.7171,
   18.1962,
   16.6988,
   16.6988,
   0};
   graph = new TGraph(231,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx9,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy9);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9","Projection of Fit3DMix(Bkst&Kst1&Kst2)",231,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetMaximum(155.6072);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]9);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx10[254] = {
   0.633247,
   0.633247,
   0.64319,
   0.6531331,
   0.6630761,
   0.6730191,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8047644,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8308648,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.855101,
   0.8557224,
   0.8563438,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8774728,
   0.8780942,
   0.8793371,
   0.88058,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8864837,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8995339,
   0.8998446,
   0.9001553,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9284309,
   0.9290523,
   0.9296737,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9551528,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9887105,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.03594,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy10[254] = {
   0,
   2.472008e-07,
   0.0006379479,
   0.001962291,
   0.003928059,
   0.006604154,
   0.01010521,
   0.01458224,
   0.02025337,
   0.02738685,
   0.03634212,
   0.04759794,
   0.06179912,
   0.07982945,
   0.1029205,
   0.1168842,
   0.1328238,
   0.1510844,
   0.1720877,
   0.1963518,
   0.2245181,
   0.2573875,
   0.2959679,
   0.3177871,
   0.3415399,
   0.3674436,
   0.3957453,
   0.4267268,
   0.4607106,
   0.4980663,
   0.5392191,
   0.5846591,
   0.6349529,
   0.690757,
   0.7209593,
   0.7528347,
   0.7864983,
   0.8220746,
   0.8596981,
   0.8995142,
   0.9416803,
   0.9863666,
   1.033757,
   1.084052,
   1.137467,
   1.194235,
   1.25461,
   1.318865,
   1.387296,
   1.460221,
   1.537986,
   1.62096,
   1.709542,
   1.804158,
   1.85387,
   1.905264,
   1.958401,
   2.013344,
   2.070158,
   2.12891,
   2.189667,
   2.252499,
   2.317477,
   2.384672,
   2.454157,
   2.526005,
   2.60029,
   2.677085,
   2.756462,
   2.838495,
   2.923251,
   3.010801,
   3.101208,
   3.194533,
   3.290833,
   3.390159,
   3.492552,
   3.598049,
   3.706674,
   3.818441,
   3.93335,
   4.051386,
   4.172517,
   4.296692,
   4.423838,
   4.553859,
   4.68663,
   4.822,
   4.959784,
   5.099765,
   5.241687,
   5.385258,
   5.675969,
   5.968715,
   6.259619,
   6.40298,
   6.544122,
   6.682383,
   6.817069,
   6.947465,
   7.072841,
   7.192459,
   7.249878,
   7.305582,
   7.359482,
   7.411489,
   7.461516,
   7.509479,
   7.555296,
   7.598888,
   7.640179,
   7.679096,
   7.715571,
   7.749541,
   7.780944,
   7.809727,
   7.83584,
   7.859237,
   7.87988,
   7.897736,
   7.912776,
   7.92498,
   7.934331,
   7.940821,
   7.944446,
   7.94521,
   7.943121,
   7.938194,
   7.930451,
   7.919919,
   7.906631,
   7.890623,
   7.871941,
   7.850632,
   7.82675,
   7.800352,
   7.771501,
   7.740261,
   7.706703,
   7.670899,
   7.632925,
   7.592858,
   7.55078,
   7.506772,
   7.460918,
   7.413303,
   7.364013,
   7.313135,
   7.206962,
   7.095476,
   6.979364,
   6.859296,
   6.735919,
   6.609854,
   6.351982,
   6.089961,
   5.827461,
   5.567525,
   5.3126,
   5.187628,
   5.064579,
   4.943614,
   4.824868,
   4.708452,
   4.594455,
   4.482945,
   4.373974,
   4.267578,
   4.163777,
   4.062579,
   3.963983,
   3.867975,
   3.774535,
   3.683636,
   3.595243,
   3.509317,
   3.425815,
   3.344689,
   3.26589,
   3.189365,
   3.11506,
   3.04292,
   2.97289,
   2.904912,
   2.83893,
   2.774887,
   2.712728,
   2.652396,
   2.593836,
   2.536994,
   2.481818,
   2.376252,
   2.276736,
   2.182886,
   2.094339,
   2.010752,
   1.931804,
   1.857195,
   1.786642,
   1.719883,
   1.656672,
   1.596782,
   1.539999,
   1.486127,
   1.434982,
   1.386393,
   1.3402,
   1.296257,
   1.254426,
   1.214579,
   1.176597,
   1.140371,
   1.072776,
   1.011053,
   0.9545551,
   0.9027198,
   0.8550555,
   0.8111315,
   0.7705702,
   0.7330389,
   0.6982444,
   0.6659274,
   0.6358581,
   0.6078323,
   0.5816681,
   0.5572033,
   0.5128062,
   0.4736496,
   0.4389307,
   0.4079942,
   0.3803012,
   0.3554053,
   0.3329347,
   0.3125775,
   0.2940704,
   0.2771903,
   0.2475772,
   0.2225162,
   0.2010949,
   0.182621,
   0.1665611,
   0.1524989,
   0.1401054,
   0.1291179,
   0.1193243,
   0.1105517,
   0.1026582,
   0.09552633,
   0.08905793,
   0.08317063,
   0.07779481,
   0.07287124,
   0.07287124,
   0};
   graph = new TGraph(254,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx10,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy10);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1198;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10","Projection of Fit3DMix(Bkst&Kst1&Kst2)",254,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetMaximum(8.739731);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]10);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx11[173] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6336354,
   0.6337131,
   0.6337908,
   0.6338684,
   0.6339461,
   0.6340238,
   0.6341015,
   0.6341792,
   0.6343345,
   0.6344899,
   0.6346452,
   0.6348006,
   0.634956,
   0.6351113,
   0.6352667,
   0.635422,
   0.6357328,
   0.6360435,
   0.6363542,
   0.6366649,
   0.6369756,
   0.6372864,
   0.6375971,
   0.6379078,
   0.6382185,
   0.6385292,
   0.63884,
   0.6394614,
   0.6400828,
   0.6407043,
   0.6413257,
   0.6419472,
   0.6425686,
   0.64319,
   0.6438115,
   0.6444329,
   0.6450544,
   0.6456758,
   0.6462972,
   0.6469187,
   0.6475401,
   0.6481616,
   0.6494044,
   0.6506473,
   0.6518902,
   0.6531331,
   0.6543759,
   0.6556188,
   0.6568617,
   0.6581046,
   0.6593475,
   0.6605903,
   0.6618332,
   0.6630761,
   0.664319,
   0.6655619,
   0.6668047,
   0.6680476,
   0.6692905,
   0.6705334,
   0.6717763,
   0.6730191,
   0.6755049,
   0.6779907,
   0.6804764,
   0.6829622,
   0.6854479,
   0.6879337,
   0.6904195,
   0.6929052,
   0.695391,
   0.6978767,
   0.7003625,
   0.7028482,
   0.705334,
   0.7078198,
   0.7103055,
   0.7127913,
   0.715277,
   0.7177628,
   0.7202486,
   0.7227343,
   0.7252201,
   0.7277058,
   0.7301916,
   0.7326774,
   0.7351631,
   0.7376489,
   0.7401346,
   0.7426204,
   0.7451061,
   0.7475919,
   0.7500777,
   0.7525634,
   0.7550492,
   0.7575349,
   0.7600207,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8221647,
   0.8271362,
   0.8321077,
   0.8370792,
   0.8420507,
   0.8470223,
   0.8519938,
   0.8569653,
   0.8619368,
   0.8669083,
   0.8718798,
   0.8768514,
   0.8818229,
   0.8867944,
   0.8917659,
   0.8967374,
   0.9017089,
   0.9066805,
   0.911652,
   0.9166235,
   0.921595,
   0.9265665,
   0.9315381,
   0.9365096,
   0.9414811,
   0.9464526,
   0.9514241,
   0.9563956,
   0.9613672,
   0.9663387,
   0.9713102,
   0.9762817,
   0.9812532,
   0.9911963,
   1.001139,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.195028,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy11[173] = {
   0,
   7.561759e-06,
   0.4095295,
   0.579082,
   0.7091317,
   0.8187246,
   0.9152393,
   1.00246,
   1.082636,
   1.157232,
   1.227266,
   1.293479,
   1.356431,
   1.416557,
   1.529648,
   1.634827,
   1.733532,
   1.826816,
   1.915469,
   2.000107,
   2.081221,
   2.159208,
   2.307056,
   2.445693,
   2.576606,
   2.700919,
   2.819505,
   2.933059,
   3.042144,
   3.147226,
   3.248693,
   3.346874,
   3.44205,
   3.624327,
   3.797122,
   3.961677,
   4.118979,
   4.269832,
   4.414896,
   4.554726,
   4.689791,
   4.820491,
   4.947174,
   5.070141,
   5.189656,
   5.305955,
   5.419244,
   5.529708,
   5.742815,
   5.946425,
   6.141486,
   6.328793,
   6.50902,
   6.682743,
   6.850461,
   7.012609,
   7.169568,
   7.321675,
   7.469232,
   7.612505,
   7.751737,
   7.887144,
   8.018924,
   8.147257,
   8.272306,
   8.394221,
   8.513141,
   8.629192,
   8.853152,
   9.066942,
   9.271293,
   9.46684,
   9.654145,
   9.833703,
   10.00596,
   10.1713,
   10.3301,
   10.48267,
   10.6293,
   10.77026,
   10.9058,
   11.03614,
   11.16149,
   11.28204,
   11.39796,
   11.50942,
   11.61658,
   11.71957,
   11.81853,
   11.91359,
   12.00486,
   12.09245,
   12.17647,
   12.25701,
   12.33417,
   12.40804,
   12.4787,
   12.54623,
   12.61071,
   12.6722,
   12.73077,
   12.7865,
   12.83944,
   12.88965,
   12.98212,
   13.06433,
   13.13669,
   13.19957,
   13.2533,
   13.29821,
   13.3346,
   13.36274,
   13.3829,
   13.39534,
   13.40029,
   13.39797,
   13.3886,
   13.37239,
   13.34953,
   13.3202,
   13.28459,
   13.24288,
   13.19522,
   13.14179,
   13.08273,
   13.01821,
   12.94836,
   12.87334,
   12.79329,
   12.70833,
   12.61862,
   12.52427,
   12.42541,
   12.32219,
   12.21471,
   12.1031,
   11.98749,
   11.86799,
   11.74473,
   11.61781,
   11.48735,
   11.35348,
   11.2163,
   11.07593,
   10.93248,
   10.78607,
   10.6368,
   10.48478,
   10.17296,
   9.851488,
   9.521256,
   9.183147,
   8.838048,
   8.486852,
   8.130458,
   7.769772,
   7.405712,
   7.039204,
   6.671189,
   6.302621,
   5.934469,
   5.56772,
   5.203379,
   4.842474,
   4.486051,
   4.135184,
   3.790972,
   3.454541,
   3.127051,
   2.967031,
   2.809695,
   2.809695,
   0};
   graph = new TGraph(173,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx11,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy11);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1194;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11","Projection of Fit3DMix(Bkst&Kst1&Kst2)",173,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetMaximum(14.74032);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]11);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx12[231] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6348006,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.6419472,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6556188,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6879337,
   0.6929052,
   0.6978767,
   0.7028482,
   0.7078198,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.7823925,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8345935,
   0.8370792,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8582082,
   0.859451,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8874158,
   0.8880373,
   0.8886587,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8979803,
   0.8986017,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9091662,
   0.9104091,
   0.911652,
   0.9128949,
   0.9141377,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.921595,
   0.9228379,
   0.9240808,
   0.9253237,
   0.9265665,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9514241,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9812532,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy12[231] = {
   0,
   1.990975e-25,
   0.2021021,
   0.2858926,
   0.35024,
   0.4045313,
   0.4957144,
   0.5727092,
   0.7021747,
   0.811672,
   0.9084427,
   0.9962045,
   1.152746,
   1.291509,
   1.41772,
   1.643785,
   1.845268,
   2.029476,
   2.200727,
   2.361817,
   2.660703,
   2.936208,
   3.19424,
   3.43859,
   3.671856,
   3.895897,
   4.32151,
   4.723109,
   5.105519,
   5.471966,
   5.824711,
   6.165395,
   6.495251,
   6.815227,
   7.126077,
   7.428415,
   7.722756,
   8.289202,
   8.828599,
   9.343989,
   9.838752,
   10.31711,
   10.78478,
   11.24993,
   11.72471,
   11.97122,
   12.22791,
   12.49893,
   12.7896,
   13.10686,
   13.27821,
   13.45984,
   13.65336,
   13.86066,
   14.0839,
   14.32562,
   14.58879,
   14.87687,
   15.19394,
   15.36481,
   15.54478,
   15.73459,
   15.93502,
   16.14694,
   16.37127,
   16.60903,
   16.86131,
   17.12928,
   17.41424,
   17.71754,
   18.04067,
   18.3852,
   18.75284,
   19.14538,
   19.56472,
   20.01284,
   20.24834,
   20.49181,
   20.74352,
   21.00374,
   21.27274,
   21.55077,
   21.83811,
   22.135,
   22.4417,
   22.75844,
   23.08545,
   23.42292,
   23.77105,
   24.12998,
   24.49986,
   24.88076,
   25.27275,
   25.67581,
   26.08989,
   26.51488,
   26.95059,
   27.39675,
   27.853,
   28.3189,
   28.79389,
   29.2773,
   30.26606,
   31.27721,
   33.32326,
   34.33039,
   34.82278,
   35.30465,
   35.77357,
   36.22706,
   36.66259,
   37.07762,
   37.46965,
   37.83623,
   38.17502,
   38.48381,
   38.62632,
   38.76059,
   38.88639,
   39.00353,
   39.11182,
   39.21109,
   39.30117,
   39.38196,
   39.45331,
   39.51516,
   39.56741,
   39.61001,
   39.64294,
   39.66619,
   39.67975,
   39.68366,
   39.67798,
   39.66276,
   39.63811,
   39.60413,
   39.56094,
   39.50869,
   39.44755,
   39.37768,
   39.29928,
   39.21257,
   39.01505,
   38.78701,
   38.53049,
   38.24765,
   37.94071,
   37.61198,
   37.26374,
   36.89829,
   36.51786,
   36.12466,
   35.72077,
   34.88886,
   34.03682,
   32.32116,
   31.47689,
   30.6514,
   29.84989,
   29.07609,
   28.33257,
   27.97269,
   27.62088,
   27.27723,
   26.94176,
   26.61447,
   26.29533,
   25.98427,
   25.68121,
   25.09867,
   24.54669,
   24.02409,
   23.52957,
   23.06173,
   22.61919,
   22.20052,
   21.80436,
   21.42935,
   21.07421,
   20.73768,
   20.4186,
   20.11586,
   19.82839,
   19.55521,
   19.2954,
   19.04809,
   18.81246,
   18.58777,
   18.37331,
   18.16841,
   17.97248,
   17.78493,
   17.43289,
   17.10849,
   16.8084,
   16.52973,
   16.26998,
   16.02697,
   15.79877,
   15.58374,
   15.38039,
   15.18746,
   15.0038,
   14.66045,
   14.34364,
   14.0481,
   13.76966,
   13.50496,
   13.25131,
   13.00651,
   12.5367,
   12.08484,
   11.64371,
   11.20843,
   10.77572,
   10.34343,
   9.910238,
   9.475418,
   9.038699,
   8.600157,
   8.160139,
   7.719207,
   7.278099,
   6.837694,
   6.398991,
   5.96309,
   5.53118,
   5.104527,
   4.684464,
   4.684464,
   0};
   graph = new TGraph(231,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx12,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy12);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12","Projection of Fit3DMix(Bkst&Kst1&Kst2)",231,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetMaximum(43.65203);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]12);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx13[254] = {
   0.633247,
   0.633247,
   0.64319,
   0.6531331,
   0.6630761,
   0.6730191,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8047644,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8308648,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.855101,
   0.8557224,
   0.8563438,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8774728,
   0.8780942,
   0.8793371,
   0.88058,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8864837,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8995339,
   0.8998446,
   0.9001553,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9284309,
   0.9290523,
   0.9296737,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9551528,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9887105,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.03594,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy13[254] = {
   0,
   1.955704e-05,
   0.05047059,
   0.1552446,
   0.3107644,
   0.5224808,
   0.7994633,
   1.153659,
   1.602325,
   2.166683,
   2.875169,
   3.765662,
   4.889173,
   6.315625,
   8.142449,
   9.247176,
   10.50821,
   11.95289,
   13.61454,
   15.53417,
   17.76252,
   20.36294,
   23.4152,
   25.1414,
   27.02058,
   29.06992,
   31.30898,
   33.76005,
   36.44864,
   39.40401,
   42.65977,
   46.25471,
   50.23364,
   54.64853,
   57.03795,
   59.55974,
   62.223,
   65.03759,
   68.01413,
   71.16414,
   74.50007,
   78.03538,
   81.78465,
   85.76367,
   89.98952,
   94.48069,
   99.25718,
   104.3406,
   109.7545,
   115.5239,
   121.6761,
   128.2406,
   135.2487,
   142.7341,
   146.6671,
   150.733,
   154.9369,
   159.2837,
   163.7784,
   168.4265,
   173.2332,
   178.2041,
   183.3448,
   188.6609,
   194.1581,
   199.8423,
   205.7193,
   211.7948,
   218.0747,
   224.5646,
   231.27,
   238.1964,
   245.3489,
   252.7322,
   260.3509,
   268.2089,
   276.3097,
   284.6559,
   293.2497,
   302.092,
   311.1829,
   320.5212,
   330.1044,
   339.9284,
   349.9874,
   360.2739,
   370.778,
   381.4876,
   392.3882,
   403.4627,
   414.6907,
   426.0492,
   449.0485,
   472.2088,
   495.2233,
   506.5652,
   517.7315,
   528.6698,
   539.3254,
   549.6416,
   559.5605,
   569.024,
   573.5666,
   577.9736,
   582.2379,
   586.3524,
   590.3102,
   594.1047,
   597.7295,
   601.1782,
   604.4449,
   607.5238,
   610.4095,
   613.0969,
   615.5814,
   617.8586,
   619.9244,
   621.7755,
   623.4086,
   624.8212,
   626.0111,
   626.9766,
   627.7164,
   628.2299,
   628.5167,
   628.5771,
   628.4118,
   628.0221,
   627.4095,
   626.5763,
   625.5249,
   624.2586,
   622.7805,
   621.0947,
   619.2053,
   617.1169,
   614.8343,
   612.3628,
   609.7079,
   606.8753,
   603.871,
   600.7012,
   597.3722,
   593.8905,
   590.2628,
   586.4958,
   582.5963,
   578.5712,
   570.1714,
   561.3513,
   552.1652,
   542.6661,
   532.9053,
   522.9318,
   502.5305,
   481.801,
   461.0336,
   440.4691,
   420.3009,
   410.4139,
   400.679,
   391.109,
   381.7145,
   372.5044,
   363.4856,
   354.6636,
   346.0425,
   337.625,
   329.4129,
   321.4068,
   313.6064,
   306.0109,
   298.6185,
   291.4271,
   284.434,
   277.636,
   271.0298,
   264.6116,
   258.3775,
   252.3233,
   246.4448,
   240.7375,
   235.1971,
   229.8191,
   224.599,
   219.5324,
   214.6147,
   209.8416,
   205.2087,
   200.7117,
   196.3465,
   187.9948,
   180.1217,
   172.6968,
   165.6915,
   159.0786,
   152.8327,
   146.9301,
   141.3483,
   136.0667,
   131.0659,
   126.3277,
   121.8355,
   117.5734,
   113.5271,
   109.683,
   106.0286,
   102.552,
   99.24261,
   96.09016,
   93.08529,
   90.21924,
   84.87158,
   79.98841,
   75.51864,
   71.41775,
   67.64683,
   64.17184,
   60.96287,
   57.99362,
   55.24089,
   52.68416,
   50.30526,
   48.08803,
   46.01807,
   44.08256,
   40.57013,
   37.4723,
   34.72555,
   32.27804,
   30.08714,
   28.11752,
   26.33979,
   24.72924,
   23.26508,
   21.92963,
   19.58682,
   17.60414,
   15.90942,
   14.44787,
   13.17731,
   12.06479,
   11.0843,
   10.21503,
   9.440216,
   8.746183,
   8.1217,
   7.557467,
   7.045726,
   6.579959,
   6.154657,
   5.765133,
   5.765133,
   0};
   graph = new TGraph(254,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx13,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy13);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13","Projection of Fit3DMix(Bkst&Kst1&Kst2)",254,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetMaximum(691.4348);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]13);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_fx14[261] = {
   0.623304,
   0.623304,
   0.633247,
   0.6333247,
   0.6334024,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.209943,
   1.209943};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_fy14[261] = {
   0,
   5.44456e-05,
   5.44456e-05,
   2.798697,
   3.957978,
   5.597531,
   6.85569,
   7.916439,
   9.696035,
   11.19652,
   13.71403,
   15.83689,
   17.70758,
   19.39915,
   22.40343,
   25.05111,
   27.44544,
   31.6979,
   35.44523,
   38.83313,
   41.9481,
   44.84639,
   50.13859,
   54.915,
   59.29754,
   63.36574,
   67.17514,
   70.7665,
   77.41324,
   83.49102,
   89.13068,
   94.43818,
   99.51034,
   104.4464,
   109.3595,
   114.3892,
   119.7198,
   122.5744,
   125.6082,
   128.872,
   132.4278,
   136.353,
   140.7445,
   145.7249,
   148.4835,
   151.4514,
   154.6556,
   158.1269,
   161.9005,
   166.0171,
   170.5234,
   175.4734,
   180.9299,
   186.9656,
   190.2266,
   193.6653,
   197.2946,
   201.1282,
   205.1813,
   209.4701,
   214.0123,
   218.8268,
   223.9343,
   229.3573,
   235.1198,
   241.2481,
   247.7705,
   254.7175,
   262.1221,
   270.0199,
   278.449,
   287.4503,
   297.0676,
   307.3474,
   312.751,
   318.3389,
   324.1176,
   330.0939,
   336.2745,
   342.6663,
   349.2764,
   356.1118,
   363.1796,
   370.487,
   378.0409,
   385.8483,
   393.9161,
   402.2509,
   410.8589,
   419.7462,
   428.9183,
   438.3801,
   448.136,
   458.1895,
   468.5431,
   479.1984,
   490.1555,
   501.4134,
   512.9693,
   524.8183,
   536.954,
   549.3672,
   562.0466,
   574.9777,
   588.1434,
   601.5231,
   628.8248,
   656.6452,
   712.5686,
   726.3215,
   739.869,
   753.1479,
   766.0921,
   778.6331,
   790.7012,
   802.2255,
   813.1358,
   818.3388,
   823.3624,
   828.1983,
   832.8384,
   837.2747,
   841.4996,
   845.5059,
   849.2865,
   852.8348,
   856.1447,
   859.2102,
   862.0263,
   864.5878,
   866.8906,
   868.9307,
   870.705,
   872.2106,
   873.4454,
   874.4079,
   875.097,
   875.5123,
   875.6541,
   875.5231,
   875.1206,
   874.4487,
   873.5096,
   872.3066,
   870.8431,
   869.1232,
   867.1514,
   864.9328,
   862.4727,
   859.777,
   856.852,
   853.7041,
   850.3403,
   846.7677,
   842.9936,
   839.0259,
   834.8721,
   826.0386,
   816.5582,
   806.4968,
   795.9205,
   784.8946,
   773.4831,
   761.7479,
   749.7482,
   725.1778,
   700.1818,
   675.1123,
   650.262,
   625.8662,
   613.8979,
   602.1081,
   590.5123,
   579.1239,
   567.9535,
   557.0099,
   546.2999,
   535.8287,
   525.5997,
   515.6153,
   505.8764,
   496.383,
   487.134,
   478.1276,
   469.3613,
   460.8321,
   452.5363,
   444.4698,
   436.6284,
   429.0072,
   421.6016,
   414.4063,
   407.4163,
   400.6261,
   394.0307,
   387.6245,
   381.4022,
   375.3586,
   363.7863,
   352.8663,
   342.5587,
   332.8254,
   323.6299,
   314.9378,
   306.7166,
   298.9358,
   291.5667,
   284.5826,
   277.9584,
   271.6709,
   265.6983,
   260.0203,
   254.6183,
   249.4745,
   244.5729,
   239.8982,
   235.4363,
   231.1741,
   227.0996,
   219.4685,
   212.4615,
   206.0076,
   200.0452,
   194.5205,
   189.3866,
   184.6025,
   180.1319,
   175.9433,
   172.0085,
   168.303,
   164.8047,
   161.4941,
   155.369,
   149.8101,
   144.7232,
   140.0322,
   135.6751,
   131.6012,
   127.7686,
   124.1424,
   120.6939,
   114.2364,
   108.2444,
   102.6091,
   97.25184,
   92.11541,
   87.15804,
   82.3495,
   77.66824,
   73.0993,
   68.63288,
   64.26318,
   59.98766,
   55.80638,
   51.72153,
   47.73709,
   43.85859,
   40.09283,
   40.09283,
   40.09283,
   0};
   graph = new TGraph(261,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_fx14,Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]_fy14);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14","Projection of Fit3DMix(Bkst&Kst1&Kst2)",261,0.5646401,1.268607);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetMaximum(963.2195);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm34ccOmfitoRfit1cB_NormoBm25ccOm34ccOmfitcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m34c,mfit|fit1]_Norm[m25c,m34c,mfit]14);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit1]_fx3002[57] = {
   0.6382185,
   0.6481616,
   0.6581046,
   0.6680476,
   0.6779907,
   0.6879337,
   0.6978767,
   0.7078198,
   0.7177628,
   0.7277058,
   0.7376489,
   0.7475919,
   0.7575349,
   0.767478,
   0.777421,
   0.787364,
   0.7973071,
   0.8072501,
   0.8171931,
   0.8271362,
   0.8370792,
   0.8470223,
   0.8569653,
   0.8669083,
   0.8768514,
   0.8867944,
   0.8967374,
   0.9066805,
   0.9166235,
   0.9265665,
   0.9365096,
   0.9464526,
   0.9563956,
   0.9663387,
   0.9762817,
   0.9862247,
   0.9961678,
   1.006111,
   1.016054,
   1.025997,
   1.03594,
   1.045883,
   1.055826,
   1.065769,
   1.075712,
   1.085655,
   1.095598,
   1.105541,
   1.115484,
   1.125427,
   1.13537,
   1.145313,
   1.155256,
   1.165199,
   1.175142,
   1.185085,
   1.195028};
   Double_t h_ds_1000_CutRange[fit1]_fy3002[57] = {
   29,
   45,
   47,
   76,
   78,
   80,
   84,
   92,
   86,
   103,
   90,
   102,
   128,
   122,
   130,
   147,
   142,
   159,
   198,
   198,
   244,
   262,
   325,
   436,
   635,
   802,
   817,
   736,
   500,
   406,
   300,
   225,
   175,
   179,
   177,
   139,
   146,
   148,
   124,
   138,
   119,
   107,
   97,
   121,
   75,
   76,
   82,
   76,
   70,
   66,
   55,
   57,
   49,
   61,
   50,
   36,
   36};
   Double_t h_ds_1000_CutRange[fit1]_felx3002[57] = {
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518};
   Double_t h_ds_1000_CutRange[fit1]_fely3002[57] = {
   5.353932,
   6.683179,
   6.831172,
   8.698576,
   8.812788,
   8.925539,
   9.146873,
   9.574201,
   9.255555,
   9.661201,
   9.469177,
   9.611874,
   10.82475,
   10.55667,
   10.91271,
   11.63466,
   11.42686,
   12.11943,
   13.58013,
   13.58013,
   15.1285,
   15.69413,
   17.53469,
   20.3866,
   24.70417,
   27.82402,
   28.08758,
   26.63393,
   21.86627,
   19.65564,
   16.82772,
   14.50833,
   12.7382,
   12.88843,
   12.81353,
   11.30042,
   11.59339,
   11.6758,
   10.64675,
   11.25798,
   10.42016,
   9.856158,
   9.831854,
   10.51136,
   8.640903,
   8.698576,
   9.036884,
   8.698576,
   8.346566,
   8.103403,
   7.39358,
   7.527619,
   6.976026,
   7.788779,
   7.047337,
   5.971996,
   5.971996};
   Double_t h_ds_1000_CutRange[fit1]_fehx3002[57] = {
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518};
   Double_t h_ds_1000_CutRange[fit1]_fehy3002[57] = {
   6.44702,
   7.757905,
   7.904289,
   9.756061,
   9.869531,
   9.981567,
   10.20155,
   10.62644,
   10.30959,
   10.6612,
   10.522,
   10.61187,
   11.82475,
   11.55667,
   11.91271,
   12.63466,
   12.42686,
   13.11943,
   14.58013,
   14.58013,
   16.1285,
   16.69413,
   18.53469,
   21.3866,
   25.70417,
   28.82402,
   29.08758,
   27.63393,
   22.86627,
   20.65564,
   17.82772,
   15.50833,
   13.7382,
   13.88843,
   13.81353,
   12.30042,
   12.59339,
   12.6758,
   11.64675,
   12.25798,
   11.42016,
   10.85616,
   10.88273,
   11.51136,
   9.698771,
   9.756061,
   10.09222,
   9.756061,
   9.406468,
   9.165094,
   8.461166,
   8.594007,
   8.047634,
   8.852952,
   8.118225,
   7.055545,
   7.055545};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(57,h_ds_1000_CutRange[fit1]_fx3002,h_ds_1000_CutRange[fit1]_fy3002,h_ds_1000_CutRange[fit1]_felx3002,h_ds_1000_CutRange[fit1]_fehx3002,h_ds_1000_CutRange[fit1]_fely3002,h_ds_1000_CutRange[fit1]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[fit1]");
   grae->SetTitle("Histogram of ds_1000_plot__m25c");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit1cB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBfit1cB3002","Histogram of ds_1000_plot__m25c",100,0.5765717,1.256675);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetMinimum(21.28146);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetMaximum(928.3317);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit1cB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit1]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_fc82dd0__4 = new TH1D("frame_fc82dd0__4","A RooPlot of \"m25c\"",57,0.633247,1.2);
   frame_fc82dd0__4->SetBinContent(1,919.4368);
   frame_fc82dd0__4->SetMinimum(0);
   frame_fc82dd0__4->SetMaximum(1200);
   frame_fc82dd0__4->SetEntries(2);
   frame_fc82dd0__4->SetDirectory(0);
   frame_fc82dd0__4->SetStats(0);
   frame_fc82dd0__4->SetMarkerStyle(20);
   frame_fc82dd0__4->SetMarkerSize(1.2);
   frame_fc82dd0__4->GetXaxis()->SetNdivisions(505);
   frame_fc82dd0__4->GetXaxis()->SetLabelFont(132);
   frame_fc82dd0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_fc82dd0__4->GetXaxis()->SetLabelSize(0.05);
   frame_fc82dd0__4->GetXaxis()->SetTitleSize(-1);
   frame_fc82dd0__4->GetXaxis()->SetTitleOffset(1);
   frame_fc82dd0__4->GetXaxis()->SetTitleFont(132);
   frame_fc82dd0__4->GetYaxis()->SetNdivisions(3000506);
   frame_fc82dd0__4->GetYaxis()->SetLabelFont(132);
   frame_fc82dd0__4->GetYaxis()->SetLabelSize(0.05);
   frame_fc82dd0__4->GetYaxis()->SetTitleSize(0.05);
   frame_fc82dd0__4->GetYaxis()->SetTitleFont(132);
   frame_fc82dd0__4->GetZaxis()->SetLabelFont(132);
   frame_fc82dd0__4->GetZaxis()->SetLabelSize(0.05);
   frame_fc82dd0__4->GetZaxis()->SetTitleSize(0.05);
   frame_fc82dd0__4->GetZaxis()->SetTitleOffset(1);
   frame_fc82dd0__4->GetZaxis()->SetTitleFont(132);
   frame_fc82dd0__4->Draw("AXISSAME");
   sus->Modified();
   sus->cd();
   sus->SetSelected(sus);
}


==> figs/Fig6c.C <==
void ks_fit_3D_ksbn60()
{
//=========Macro generated from canvas: sus/Ostap
//=========  (Fri Sep 25 14:40:48 2020) by ROOT version 6.16/00
   TCanvas *sus = new TCanvas("sus", "Ostap",86,31,1002,966);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   sus->SetHighLightColor(2);
   sus->Range(0.5513068,-173.494,1.234142,1272.289);
   sus->SetFillColor(0);
   sus->SetBorderMode(0);
   sus->SetBorderSize(2);
   sus->SetTickx(1);
   sus->SetTicky(1);
   sus->SetLeftMargin(0.12);
   sus->SetRightMargin(0.05);
   sus->SetTopMargin(0.05);
   sus->SetBottomMargin(0.12);
   sus->SetFrameBorderMode(0);
   sus->SetFrameBorderMode(0);
   
   TH1D *frame_fe7d4f0__5 = new TH1D("frame_fe7d4f0__5","A RooPlot of \"m34c\"",57,0.633247,1.2);
   frame_fe7d4f0__5->SetBinContent(1,939.6609);
   frame_fe7d4f0__5->SetMinimum(0);
   frame_fe7d4f0__5->SetMaximum(1200);
   frame_fe7d4f0__5->SetEntries(1);
   frame_fe7d4f0__5->SetDirectory(0);
   frame_fe7d4f0__5->SetStats(0);
   frame_fe7d4f0__5->SetMarkerStyle(20);
   frame_fe7d4f0__5->SetMarkerSize(1.2);
   frame_fe7d4f0__5->GetXaxis()->SetNdivisions(505);
   frame_fe7d4f0__5->GetXaxis()->SetLabelFont(132);
   frame_fe7d4f0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_fe7d4f0__5->GetXaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__5->GetXaxis()->SetTitleSize(-1);
   frame_fe7d4f0__5->GetXaxis()->SetTitleOffset(1);
   frame_fe7d4f0__5->GetXaxis()->SetTitleFont(132);
   frame_fe7d4f0__5->GetYaxis()->SetNdivisions(3000506);
   frame_fe7d4f0__5->GetYaxis()->SetLabelFont(132);
   frame_fe7d4f0__5->GetYaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__5->GetYaxis()->SetTitleSize(0.05);
   frame_fe7d4f0__5->GetYaxis()->SetTitleFont(132);
   frame_fe7d4f0__5->GetZaxis()->SetLabelFont(132);
   frame_fe7d4f0__5->GetZaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__5->GetZaxis()->SetTitleSize(0.05);
   frame_fe7d4f0__5->GetZaxis()->SetTitleOffset(1);
   frame_fe7d4f0__5->GetZaxis()->SetTitleFont(132);
   frame_fe7d4f0__5->Draw("FUNC");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx15[175] = {
   0.623304,
   0.623304,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6336354,
   0.6337131,
   0.6337908,
   0.6338684,
   0.6339461,
   0.6340238,
   0.6341015,
   0.6341792,
   0.6343345,
   0.6344899,
   0.6346452,
   0.6348006,
   0.634956,
   0.6351113,
   0.6352667,
   0.635422,
   0.6357328,
   0.6360435,
   0.6363542,
   0.6366649,
   0.6369756,
   0.6372864,
   0.6375971,
   0.6379078,
   0.6382185,
   0.6385292,
   0.63884,
   0.6394614,
   0.6400828,
   0.6407043,
   0.6413257,
   0.6419472,
   0.6425686,
   0.64319,
   0.6438115,
   0.6444329,
   0.6450544,
   0.6456758,
   0.6462972,
   0.6469187,
   0.6475401,
   0.6481616,
   0.6494044,
   0.6506473,
   0.6518902,
   0.6531331,
   0.6543759,
   0.6556188,
   0.6568617,
   0.6581046,
   0.6593475,
   0.6605903,
   0.6618332,
   0.6630761,
   0.664319,
   0.6655619,
   0.6668047,
   0.6680476,
   0.6692905,
   0.6705334,
   0.6717763,
   0.6730191,
   0.6755049,
   0.6779907,
   0.6804764,
   0.6829622,
   0.6854479,
   0.6879337,
   0.6904195,
   0.6929052,
   0.695391,
   0.6978767,
   0.7003625,
   0.7028482,
   0.705334,
   0.7078198,
   0.7103055,
   0.7127913,
   0.715277,
   0.7177628,
   0.7202486,
   0.7227343,
   0.7252201,
   0.7277058,
   0.7301916,
   0.7326774,
   0.7351631,
   0.7376489,
   0.7401346,
   0.7426204,
   0.7451061,
   0.7475919,
   0.7500777,
   0.7525634,
   0.7550492,
   0.7575349,
   0.7600207,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8221647,
   0.8271362,
   0.8321077,
   0.8370792,
   0.8420507,
   0.8470223,
   0.8519938,
   0.8569653,
   0.8619368,
   0.8669083,
   0.8718798,
   0.8768514,
   0.8818229,
   0.8867944,
   0.8917659,
   0.8967374,
   0.9017089,
   0.9066805,
   0.911652,
   0.9166235,
   0.921595,
   0.9265665,
   0.9315381,
   0.9365096,
   0.9414811,
   0.9464526,
   0.9514241,
   0.9563956,
   0.9613672,
   0.9663387,
   0.9713102,
   0.9762817,
   0.9812532,
   0.9911963,
   1.001139,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.195028,
   1.2,
   1.2,
   1.209943,
   1.209943};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy15[175] = {
   0,
   2.70796e-05,
   2.70796e-05,
   1.466576,
   2.073765,
   2.539489,
   2.931955,
   3.277585,
   3.589935,
   3.877054,
   4.144192,
   4.394992,
   4.63211,
   4.857549,
   5.072868,
   5.477861,
   5.854517,
   6.207995,
   6.542054,
   6.859531,
   7.162632,
   7.453112,
   7.732392,
   8.261854,
   8.758329,
   9.227145,
   9.672325,
   10.097,
   10.50365,
   10.8943,
   11.27061,
   11.63397,
   11.98557,
   12.32641,
   12.97917,
   13.59797,
   14.18726,
   14.75058,
   15.2908,
   15.81029,
   16.31104,
   16.79472,
   17.26278,
   17.71644,
   18.1568,
   18.5848,
   19.00128,
   19.40698,
   19.80257,
   20.56573,
   21.29489,
   21.99342,
   22.66419,
   23.30961,
   23.93173,
   24.53235,
   25.11302,
   25.67511,
   26.21983,
   26.74825,
   27.26133,
   27.75993,
   28.24484,
   28.71676,
   29.17634,
   29.62415,
   30.06075,
   30.48661,
   30.90221,
   31.70424,
   32.46985,
   33.20165,
   33.90193,
   34.57269,
   35.21571,
   35.83258,
   36.4247,
   36.99337,
   37.53973,
   38.06483,
   38.56964,
   39.05502,
   39.52179,
   39.97068,
   40.40237,
   40.8175,
   41.21666,
   41.6004,
   41.96923,
   42.32362,
   42.66403,
   42.99088,
   43.30456,
   43.60544,
   43.89388,
   44.17021,
   44.43474,
   44.68779,
   44.92962,
   45.1605,
   45.38071,
   45.59047,
   45.79004,
   45.97962,
   46.15943,
   46.49057,
   46.78499,
   47.04413,
   47.26929,
   47.46172,
   47.62254,
   47.75284,
   47.85362,
   47.92584,
   47.97038,
   47.9881,
   47.9798,
   47.94625,
   47.88818,
   47.80631,
   47.70129,
   47.57377,
   47.42438,
   47.25372,
   47.06237,
   46.85088,
   46.61982,
   46.3697,
   46.10104,
   45.81435,
   45.51012,
   45.18883,
   44.85095,
   44.49695,
   44.12728,
   43.74239,
   43.34271,
   42.92869,
   42.50075,
   42.05932,
   41.60481,
   41.13764,
   40.65823,
   40.16698,
   39.6643,
   39.15059,
   38.62625,
   38.09169,
   37.5473,
   36.43062,
   35.2794,
   34.0968,
   32.88599,
   31.65015,
   30.39247,
   29.11618,
   27.82452,
   26.52077,
   25.20826,
   23.89036,
   22.57047,
   21.25207,
   19.93869,
   18.63395,
   17.3415,
   16.06511,
   14.80861,
   13.57594,
   12.37114,
   11.19836,
   10.6253,
   10.06187,
   10.06187,
   10.06187,
   0};
   TGraph *graph = new TGraph(175,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fx15,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]_fy15);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15","Projection of Fit3DMix(Bkst&Kst1&Kst2)",175,0.5646401,1.268607);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetMaximum(52.78691);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBB_BkstaNKst1aNKst2cB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBB_Bkst&Kst1&Kst2]15);
   
   graph->Draw("l");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx16[231] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6348006,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.6419472,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6556188,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6879337,
   0.6929052,
   0.6978767,
   0.7028482,
   0.7078198,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.7823925,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8345935,
   0.8370792,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8582082,
   0.859451,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8874158,
   0.8880373,
   0.8886587,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8979803,
   0.8986017,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9091662,
   0.9104091,
   0.911652,
   0.9128949,
   0.9141377,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.921595,
   0.9228379,
   0.9240808,
   0.9253237,
   0.9265665,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9514241,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9812532,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy16[231] = {
   0,
   7.097264e-25,
   0.720437,
   1.019127,
   1.248507,
   1.44204,
   1.767082,
   2.041547,
   2.503055,
   2.893382,
   3.238343,
   3.551189,
   4.109214,
   4.603866,
   5.053773,
   5.859631,
   6.577861,
   7.234512,
   7.844973,
   8.419212,
   9.484656,
   10.46676,
   11.38657,
   12.25761,
   13.08913,
   13.88778,
   15.40497,
   16.83656,
   18.19974,
   19.50602,
   20.76346,
   21.9779,
   23.15374,
   24.29437,
   25.40246,
   26.48021,
   27.52945,
   29.54867,
   31.47147,
   33.30869,
   35.07238,
   36.77759,
   38.4447,
   40.10282,
   41.7953,
   42.67404,
   43.58907,
   44.55516,
   45.59132,
   46.72227,
   47.33308,
   47.98053,
   48.6704,
   49.40934,
   50.20513,
   51.0668,
   52.00492,
   53.03186,
   54.16213,
   54.77123,
   55.41278,
   56.08939,
   56.80387,
   57.55929,
   58.35898,
   59.20652,
   60.10582,
   61.06108,
   62.07685,
   63.15803,
   64.30989,
   65.53808,
   66.84861,
   68.24791,
   69.74272,
   71.34014,
   72.17962,
   73.04753,
   73.94482,
   74.87243,
   75.83132,
   76.82244,
   77.84672,
   78.90506,
   79.99835,
   81.12744,
   82.29312,
   83.49612,
   84.73709,
   86.0166,
   87.3351,
   88.69292,
   90.09023,
   91.52703,
   93.00312,
   94.51809,
   96.07127,
   97.6617,
   99.28812,
   100.9489,
   102.6421,
   104.3653,
   107.89,
   111.4945,
   118.788,
   122.3782,
   124.1334,
   125.8511,
   127.5227,
   129.1393,
   130.6918,
   132.1713,
   133.5688,
   134.8755,
   136.0832,
   137.184,
   137.692,
   138.1706,
   138.6191,
   139.0366,
   139.4226,
   139.7765,
   140.0976,
   140.3856,
   140.64,
   140.8604,
   141.0467,
   141.1985,
   141.3159,
   141.3988,
   141.4471,
   141.4611,
   141.4408,
   141.3866,
   141.2987,
   141.1776,
   141.0236,
   140.8374,
   140.6194,
   140.3703,
   140.0909,
   139.7818,
   139.0777,
   138.2648,
   137.3504,
   136.3421,
   135.248,
   134.0761,
   132.8348,
   131.532,
   130.1759,
   128.7742,
   127.3345,
   124.369,
   121.3317,
   115.2158,
   112.2063,
   109.2636,
   106.4064,
   103.6481,
   100.9977,
   99.71475,
   98.46067,
   97.23565,
   96.0398,
   94.87311,
   93.73545,
   92.62662,
   91.5463,
   89.46969,
   87.50205,
   85.63913,
   83.87628,
   82.20859,
   80.63104,
   79.13862,
   77.72641,
   76.38962,
   75.12362,
   73.92401,
   72.78658,
   71.70737,
   70.68262,
   69.70882,
   68.78266,
   67.90106,
   67.06113,
   66.26017,
   65.49567,
   64.76528,
   64.06682,
   63.39825,
   62.14336,
   60.98696,
   59.91722,
   58.92385,
   57.99792,
   57.13163,
   56.31818,
   55.55164,
   54.82677,
   54.13902,
   53.48434,
   52.26037,
   51.13103,
   50.07754,
   49.08497,
   48.14139,
   47.23717,
   46.36454,
   44.6898,
   43.07905,
   41.50655,
   39.9549,
   38.4124,
   36.87142,
   35.32721,
   33.7772,
   32.22042,
   30.65714,
   29.0886,
   27.5168,
   25.94438,
   24.37446,
   22.8106,
   21.25674,
   19.7171,
   18.1962,
   16.6988,
   16.6988,
   0};
   graph = new TGraph(231,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fx16,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]_fy16);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16","Projection of Fit3DMix(Bkst&Kst1&Kst2)",231,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetMaximum(155.6072);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSB_pdfcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSB_pdf]16);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx17[254] = {
   0.633247,
   0.633247,
   0.64319,
   0.6531331,
   0.6630761,
   0.6730191,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8047644,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8308648,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.855101,
   0.8557224,
   0.8563438,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8774728,
   0.8780942,
   0.8793371,
   0.88058,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8864837,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8995339,
   0.8998446,
   0.9001553,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9284309,
   0.9290523,
   0.9296737,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9551528,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9887105,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.03594,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy17[254] = {
   0,
   2.472008e-07,
   0.0006379479,
   0.001962291,
   0.003928059,
   0.006604154,
   0.01010521,
   0.01458224,
   0.02025337,
   0.02738685,
   0.03634212,
   0.04759794,
   0.06179912,
   0.07982945,
   0.1029205,
   0.1168842,
   0.1328238,
   0.1510844,
   0.1720877,
   0.1963518,
   0.2245181,
   0.2573875,
   0.2959679,
   0.3177871,
   0.3415399,
   0.3674436,
   0.3957453,
   0.4267268,
   0.4607106,
   0.4980663,
   0.5392191,
   0.5846591,
   0.6349529,
   0.690757,
   0.7209593,
   0.7528347,
   0.7864983,
   0.8220746,
   0.8596981,
   0.8995142,
   0.9416803,
   0.9863666,
   1.033757,
   1.084052,
   1.137467,
   1.194235,
   1.25461,
   1.318865,
   1.387296,
   1.460221,
   1.537986,
   1.62096,
   1.709542,
   1.804158,
   1.85387,
   1.905264,
   1.958401,
   2.013344,
   2.070158,
   2.12891,
   2.189667,
   2.252499,
   2.317477,
   2.384672,
   2.454157,
   2.526005,
   2.60029,
   2.677085,
   2.756462,
   2.838495,
   2.923251,
   3.010801,
   3.101208,
   3.194533,
   3.290833,
   3.390159,
   3.492552,
   3.598049,
   3.706674,
   3.818441,
   3.93335,
   4.051386,
   4.172517,
   4.296692,
   4.423838,
   4.553859,
   4.68663,
   4.822,
   4.959784,
   5.099765,
   5.241687,
   5.385258,
   5.675969,
   5.968715,
   6.259619,
   6.40298,
   6.544122,
   6.682383,
   6.817069,
   6.947465,
   7.072841,
   7.192459,
   7.249878,
   7.305582,
   7.359482,
   7.411489,
   7.461516,
   7.509479,
   7.555296,
   7.598888,
   7.640179,
   7.679096,
   7.715571,
   7.749541,
   7.780944,
   7.809727,
   7.83584,
   7.859237,
   7.87988,
   7.897736,
   7.912776,
   7.92498,
   7.934331,
   7.940821,
   7.944446,
   7.94521,
   7.943121,
   7.938194,
   7.930451,
   7.919919,
   7.906631,
   7.890623,
   7.871941,
   7.850632,
   7.82675,
   7.800352,
   7.771501,
   7.740261,
   7.706703,
   7.670899,
   7.632925,
   7.592858,
   7.55078,
   7.506772,
   7.460918,
   7.413303,
   7.364013,
   7.313135,
   7.206962,
   7.095476,
   6.979364,
   6.859296,
   6.735919,
   6.609854,
   6.351982,
   6.089961,
   5.827461,
   5.567525,
   5.3126,
   5.187628,
   5.064579,
   4.943614,
   4.824868,
   4.708452,
   4.594455,
   4.482945,
   4.373974,
   4.267578,
   4.163777,
   4.062579,
   3.963983,
   3.867975,
   3.774535,
   3.683636,
   3.595243,
   3.509317,
   3.425815,
   3.344689,
   3.26589,
   3.189365,
   3.11506,
   3.04292,
   2.97289,
   2.904912,
   2.83893,
   2.774887,
   2.712728,
   2.652396,
   2.593836,
   2.536994,
   2.481818,
   2.376252,
   2.276736,
   2.182886,
   2.094339,
   2.010752,
   1.931804,
   1.857195,
   1.786642,
   1.719883,
   1.656672,
   1.596782,
   1.539999,
   1.486127,
   1.434982,
   1.386393,
   1.3402,
   1.296257,
   1.254426,
   1.214579,
   1.176597,
   1.140371,
   1.072776,
   1.011053,
   0.9545551,
   0.9027198,
   0.8550555,
   0.8111315,
   0.7705702,
   0.7330389,
   0.6982444,
   0.6659274,
   0.6358581,
   0.6078323,
   0.5816681,
   0.5572033,
   0.5128062,
   0.4736496,
   0.4389307,
   0.4079942,
   0.3803012,
   0.3554053,
   0.3329347,
   0.3125775,
   0.2940704,
   0.2771903,
   0.2475772,
   0.2225162,
   0.2010949,
   0.182621,
   0.1665611,
   0.1524989,
   0.1401054,
   0.1291179,
   0.1193243,
   0.1105517,
   0.1026582,
   0.09552633,
   0.08905793,
   0.08317063,
   0.07779481,
   0.07287124,
   0.07287124,
   0};
   graph = new TGraph(254,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fx17,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]_fy17);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1198;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17","Projection of Fit3DMix(Bkst&Kst1&Kst2)",254,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetMaximum(8.739731);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBSS_pdfcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BSS_pdf]17);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx18[173] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6336354,
   0.6337131,
   0.6337908,
   0.6338684,
   0.6339461,
   0.6340238,
   0.6341015,
   0.6341792,
   0.6343345,
   0.6344899,
   0.6346452,
   0.6348006,
   0.634956,
   0.6351113,
   0.6352667,
   0.635422,
   0.6357328,
   0.6360435,
   0.6363542,
   0.6366649,
   0.6369756,
   0.6372864,
   0.6375971,
   0.6379078,
   0.6382185,
   0.6385292,
   0.63884,
   0.6394614,
   0.6400828,
   0.6407043,
   0.6413257,
   0.6419472,
   0.6425686,
   0.64319,
   0.6438115,
   0.6444329,
   0.6450544,
   0.6456758,
   0.6462972,
   0.6469187,
   0.6475401,
   0.6481616,
   0.6494044,
   0.6506473,
   0.6518902,
   0.6531331,
   0.6543759,
   0.6556188,
   0.6568617,
   0.6581046,
   0.6593475,
   0.6605903,
   0.6618332,
   0.6630761,
   0.664319,
   0.6655619,
   0.6668047,
   0.6680476,
   0.6692905,
   0.6705334,
   0.6717763,
   0.6730191,
   0.6755049,
   0.6779907,
   0.6804764,
   0.6829622,
   0.6854479,
   0.6879337,
   0.6904195,
   0.6929052,
   0.695391,
   0.6978767,
   0.7003625,
   0.7028482,
   0.705334,
   0.7078198,
   0.7103055,
   0.7127913,
   0.715277,
   0.7177628,
   0.7202486,
   0.7227343,
   0.7252201,
   0.7277058,
   0.7301916,
   0.7326774,
   0.7351631,
   0.7376489,
   0.7401346,
   0.7426204,
   0.7451061,
   0.7475919,
   0.7500777,
   0.7525634,
   0.7550492,
   0.7575349,
   0.7600207,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8221647,
   0.8271362,
   0.8321077,
   0.8370792,
   0.8420507,
   0.8470223,
   0.8519938,
   0.8569653,
   0.8619368,
   0.8669083,
   0.8718798,
   0.8768514,
   0.8818229,
   0.8867944,
   0.8917659,
   0.8967374,
   0.9017089,
   0.9066805,
   0.911652,
   0.9166235,
   0.921595,
   0.9265665,
   0.9315381,
   0.9365096,
   0.9414811,
   0.9464526,
   0.9514241,
   0.9563956,
   0.9613672,
   0.9663387,
   0.9713102,
   0.9762817,
   0.9812532,
   0.9911963,
   1.001139,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.195028,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy18[173] = {
   0,
   7.561759e-06,
   0.4095295,
   0.579082,
   0.7091317,
   0.8187246,
   0.9152393,
   1.00246,
   1.082636,
   1.157232,
   1.227266,
   1.293479,
   1.356431,
   1.416557,
   1.529648,
   1.634827,
   1.733532,
   1.826816,
   1.915469,
   2.000107,
   2.081221,
   2.159208,
   2.307056,
   2.445693,
   2.576606,
   2.700919,
   2.819505,
   2.933059,
   3.042144,
   3.147226,
   3.248693,
   3.346874,
   3.44205,
   3.624327,
   3.797122,
   3.961677,
   4.118979,
   4.269832,
   4.414896,
   4.554726,
   4.689791,
   4.820491,
   4.947174,
   5.070141,
   5.189656,
   5.305955,
   5.419244,
   5.529708,
   5.742815,
   5.946425,
   6.141486,
   6.328793,
   6.50902,
   6.682743,
   6.850461,
   7.012609,
   7.169568,
   7.321675,
   7.469232,
   7.612505,
   7.751737,
   7.887144,
   8.018924,
   8.147257,
   8.272306,
   8.394221,
   8.513141,
   8.629192,
   8.853152,
   9.066942,
   9.271293,
   9.46684,
   9.654145,
   9.833703,
   10.00596,
   10.1713,
   10.3301,
   10.48267,
   10.6293,
   10.77026,
   10.9058,
   11.03614,
   11.16149,
   11.28204,
   11.39796,
   11.50942,
   11.61658,
   11.71957,
   11.81853,
   11.91359,
   12.00486,
   12.09245,
   12.17647,
   12.25701,
   12.33417,
   12.40804,
   12.4787,
   12.54623,
   12.61071,
   12.6722,
   12.73077,
   12.7865,
   12.83944,
   12.88965,
   12.98212,
   13.06433,
   13.13669,
   13.19957,
   13.2533,
   13.29821,
   13.3346,
   13.36274,
   13.3829,
   13.39534,
   13.40029,
   13.39797,
   13.3886,
   13.37239,
   13.34953,
   13.3202,
   13.28459,
   13.24288,
   13.19522,
   13.14179,
   13.08273,
   13.01821,
   12.94836,
   12.87334,
   12.79329,
   12.70833,
   12.61862,
   12.52427,
   12.42541,
   12.32219,
   12.21471,
   12.1031,
   11.98749,
   11.86799,
   11.74473,
   11.61781,
   11.48735,
   11.35348,
   11.2163,
   11.07593,
   10.93248,
   10.78607,
   10.6368,
   10.48478,
   10.17296,
   9.851488,
   9.521256,
   9.183147,
   8.838048,
   8.486852,
   8.130458,
   7.769772,
   7.405712,
   7.039204,
   6.671189,
   6.302621,
   5.934469,
   5.56772,
   5.203379,
   4.842474,
   4.486051,
   4.135184,
   3.790972,
   3.454541,
   3.127051,
   2.967031,
   2.809695,
   2.809695,
   0};
   graph = new TGraph(173,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fx18,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]_fy18);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1194;
   color = new TColor(ci, 0, 1, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18","Projection of Fit3DMix(Bkst&Kst1&Kst2)",173,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetMaximum(14.74032);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSBB_raw_BkstaNKst1aNKst2cB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SBB_raw_Bkst&Kst1&Kst2]18);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx19[231] = {
   0.633247,
   0.633247,
   0.6333247,
   0.6334024,
   0.63348,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6348006,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.6419472,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6556188,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6879337,
   0.6929052,
   0.6978767,
   0.7028482,
   0.7078198,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.7823925,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8122216,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8345935,
   0.8370792,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8582082,
   0.859451,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8874158,
   0.8880373,
   0.8886587,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8979803,
   0.8986017,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9091662,
   0.9104091,
   0.911652,
   0.9128949,
   0.9141377,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.921595,
   0.9228379,
   0.9240808,
   0.9253237,
   0.9265665,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9514241,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9812532,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.021025,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy19[231] = {
   0,
   1.990975e-25,
   0.2021021,
   0.2858926,
   0.35024,
   0.4045313,
   0.4957144,
   0.5727092,
   0.7021747,
   0.811672,
   0.9084427,
   0.9962045,
   1.152746,
   1.291509,
   1.41772,
   1.643785,
   1.845268,
   2.029476,
   2.200727,
   2.361817,
   2.660703,
   2.936208,
   3.19424,
   3.43859,
   3.671856,
   3.895897,
   4.32151,
   4.723109,
   5.105519,
   5.471966,
   5.824711,
   6.165395,
   6.495251,
   6.815227,
   7.126077,
   7.428415,
   7.722756,
   8.289202,
   8.828599,
   9.343989,
   9.838752,
   10.31711,
   10.78478,
   11.24993,
   11.72471,
   11.97122,
   12.22791,
   12.49893,
   12.7896,
   13.10686,
   13.27821,
   13.45984,
   13.65336,
   13.86066,
   14.0839,
   14.32562,
   14.58879,
   14.87687,
   15.19394,
   15.36481,
   15.54478,
   15.73459,
   15.93502,
   16.14694,
   16.37127,
   16.60903,
   16.86131,
   17.12928,
   17.41424,
   17.71754,
   18.04067,
   18.3852,
   18.75284,
   19.14538,
   19.56472,
   20.01284,
   20.24834,
   20.49181,
   20.74352,
   21.00374,
   21.27274,
   21.55077,
   21.83811,
   22.135,
   22.4417,
   22.75844,
   23.08545,
   23.42292,
   23.77105,
   24.12998,
   24.49986,
   24.88076,
   25.27275,
   25.67581,
   26.08989,
   26.51488,
   26.95059,
   27.39675,
   27.853,
   28.3189,
   28.79389,
   29.2773,
   30.26606,
   31.27721,
   33.32326,
   34.33039,
   34.82278,
   35.30465,
   35.77357,
   36.22706,
   36.66259,
   37.07762,
   37.46965,
   37.83623,
   38.17502,
   38.48381,
   38.62632,
   38.76059,
   38.88639,
   39.00353,
   39.11182,
   39.21109,
   39.30117,
   39.38196,
   39.45331,
   39.51516,
   39.56741,
   39.61001,
   39.64294,
   39.66619,
   39.67975,
   39.68366,
   39.67798,
   39.66276,
   39.63811,
   39.60413,
   39.56094,
   39.50869,
   39.44755,
   39.37768,
   39.29928,
   39.21257,
   39.01505,
   38.78701,
   38.53049,
   38.24765,
   37.94071,
   37.61198,
   37.26374,
   36.89829,
   36.51786,
   36.12466,
   35.72077,
   34.88886,
   34.03682,
   32.32116,
   31.47689,
   30.6514,
   29.84989,
   29.07609,
   28.33257,
   27.97269,
   27.62088,
   27.27723,
   26.94176,
   26.61447,
   26.29533,
   25.98427,
   25.68121,
   25.09867,
   24.54669,
   24.02409,
   23.52957,
   23.06173,
   22.61919,
   22.20052,
   21.80436,
   21.42935,
   21.07421,
   20.73768,
   20.4186,
   20.11586,
   19.82839,
   19.55521,
   19.2954,
   19.04809,
   18.81246,
   18.58777,
   18.37331,
   18.16841,
   17.97248,
   17.78493,
   17.43289,
   17.10849,
   16.8084,
   16.52973,
   16.26998,
   16.02697,
   15.79877,
   15.58374,
   15.38039,
   15.18746,
   15.0038,
   14.66045,
   14.34364,
   14.0481,
   13.76966,
   13.50496,
   13.25131,
   13.00651,
   12.5367,
   12.08484,
   11.64371,
   11.20843,
   10.77572,
   10.34343,
   9.910238,
   9.475418,
   9.038699,
   8.600157,
   8.160139,
   7.719207,
   7.278099,
   6.837694,
   6.398991,
   5.96309,
   5.53118,
   5.104527,
   4.684464,
   4.684464,
   0};
   graph = new TGraph(231,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fx19,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]_fy19);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.33, 0.85, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19","Projection of Fit3DMix(Bkst&Kst1&Kst2)",231,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetMaximum(43.65203);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBBBS_pdfcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[BBS_pdf]19);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx20[254] = {
   0.633247,
   0.633247,
   0.64319,
   0.6531331,
   0.6630761,
   0.6730191,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.767478,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8047644,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8308648,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.855101,
   0.8557224,
   0.8563438,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8774728,
   0.8780942,
   0.8793371,
   0.88058,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8864837,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8995339,
   0.8998446,
   0.9001553,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9284309,
   0.9290523,
   0.9296737,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9551528,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9887105,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.03594,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.2};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy20[254] = {
   0,
   1.955704e-05,
   0.05047059,
   0.1552446,
   0.3107644,
   0.5224808,
   0.7994633,
   1.153659,
   1.602325,
   2.166683,
   2.875169,
   3.765662,
   4.889173,
   6.315625,
   8.142449,
   9.247176,
   10.50821,
   11.95289,
   13.61454,
   15.53417,
   17.76252,
   20.36294,
   23.4152,
   25.1414,
   27.02058,
   29.06992,
   31.30898,
   33.76005,
   36.44864,
   39.40401,
   42.65977,
   46.25471,
   50.23364,
   54.64853,
   57.03795,
   59.55974,
   62.223,
   65.03759,
   68.01413,
   71.16414,
   74.50007,
   78.03538,
   81.78465,
   85.76367,
   89.98952,
   94.48069,
   99.25718,
   104.3406,
   109.7545,
   115.5239,
   121.6761,
   128.2406,
   135.2487,
   142.7341,
   146.6671,
   150.733,
   154.9369,
   159.2837,
   163.7784,
   168.4265,
   173.2332,
   178.2041,
   183.3448,
   188.6609,
   194.1581,
   199.8423,
   205.7193,
   211.7948,
   218.0747,
   224.5646,
   231.27,
   238.1964,
   245.3489,
   252.7322,
   260.3509,
   268.2089,
   276.3097,
   284.6559,
   293.2497,
   302.092,
   311.1829,
   320.5212,
   330.1044,
   339.9284,
   349.9874,
   360.2739,
   370.778,
   381.4876,
   392.3882,
   403.4627,
   414.6907,
   426.0492,
   449.0485,
   472.2088,
   495.2233,
   506.5652,
   517.7315,
   528.6698,
   539.3254,
   549.6416,
   559.5605,
   569.024,
   573.5666,
   577.9736,
   582.2379,
   586.3524,
   590.3102,
   594.1047,
   597.7295,
   601.1782,
   604.4449,
   607.5238,
   610.4095,
   613.0969,
   615.5814,
   617.8586,
   619.9244,
   621.7755,
   623.4086,
   624.8212,
   626.0111,
   626.9766,
   627.7164,
   628.2299,
   628.5167,
   628.5771,
   628.4118,
   628.0221,
   627.4095,
   626.5763,
   625.5249,
   624.2586,
   622.7805,
   621.0947,
   619.2053,
   617.1169,
   614.8343,
   612.3628,
   609.7079,
   606.8753,
   603.871,
   600.7012,
   597.3722,
   593.8905,
   590.2628,
   586.4958,
   582.5963,
   578.5712,
   570.1714,
   561.3513,
   552.1652,
   542.6661,
   532.9053,
   522.9318,
   502.5305,
   481.801,
   461.0336,
   440.4691,
   420.3009,
   410.4139,
   400.679,
   391.109,
   381.7145,
   372.5044,
   363.4856,
   354.6636,
   346.0425,
   337.625,
   329.4129,
   321.4068,
   313.6064,
   306.0109,
   298.6185,
   291.4271,
   284.434,
   277.636,
   271.0298,
   264.6116,
   258.3775,
   252.3233,
   246.4448,
   240.7375,
   235.1971,
   229.8191,
   224.599,
   219.5324,
   214.6147,
   209.8416,
   205.2087,
   200.7117,
   196.3465,
   187.9948,
   180.1217,
   172.6968,
   165.6915,
   159.0786,
   152.8327,
   146.9301,
   141.3483,
   136.0667,
   131.0659,
   126.3277,
   121.8355,
   117.5734,
   113.5271,
   109.683,
   106.0286,
   102.552,
   99.24261,
   96.09016,
   93.08529,
   90.21924,
   84.87158,
   79.98841,
   75.51864,
   71.41775,
   67.64683,
   64.17184,
   60.96287,
   57.99362,
   55.24089,
   52.68416,
   50.30526,
   48.08803,
   46.01807,
   44.08256,
   40.57013,
   37.4723,
   34.72555,
   32.27804,
   30.08714,
   28.11752,
   26.33979,
   24.72924,
   23.26508,
   21.92963,
   19.58682,
   17.60414,
   15.90942,
   14.44787,
   13.17731,
   12.06479,
   11.0843,
   10.21503,
   9.440216,
   8.746183,
   8.1217,
   7.557467,
   7.045726,
   6.579959,
   6.154657,
   5.765133,
   5.765133,
   0};
   graph = new TGraph(254,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fx20,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]_fy20);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20","Projection of Fit3DMix(Bkst&Kst1&Kst2)",254,0.5765717,1.256675);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetMaximum(691.4348);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB_CompoBSSS_raw_pdfcB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_Comp[SSS_raw_pdf]20);
   
   graph->Draw("fl");
   
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_fx21[261] = {
   0.623304,
   0.623304,
   0.633247,
   0.6333247,
   0.6334024,
   0.6335577,
   0.6337131,
   0.6338684,
   0.6341792,
   0.6344899,
   0.6351113,
   0.6357328,
   0.6363542,
   0.6369756,
   0.6382185,
   0.6394614,
   0.6407043,
   0.64319,
   0.6456758,
   0.6481616,
   0.6506473,
   0.6531331,
   0.6581046,
   0.6630761,
   0.6680476,
   0.6730191,
   0.6779907,
   0.6829622,
   0.6929052,
   0.7028482,
   0.7127913,
   0.7227343,
   0.7326774,
   0.7426204,
   0.7525634,
   0.7625065,
   0.7724495,
   0.777421,
   0.7823925,
   0.787364,
   0.7923356,
   0.7973071,
   0.8022786,
   0.8072501,
   0.8097359,
   0.8122216,
   0.8147074,
   0.8171931,
   0.8196789,
   0.8221647,
   0.8246504,
   0.8271362,
   0.8296219,
   0.8321077,
   0.8333506,
   0.8345935,
   0.8358363,
   0.8370792,
   0.8383221,
   0.839565,
   0.8408079,
   0.8420507,
   0.8432936,
   0.8445365,
   0.8457794,
   0.8470223,
   0.8482651,
   0.849508,
   0.8507509,
   0.8519938,
   0.8532367,
   0.8544795,
   0.8557224,
   0.8569653,
   0.8575867,
   0.8582082,
   0.8588296,
   0.859451,
   0.8600725,
   0.8606939,
   0.8613154,
   0.8619368,
   0.8625582,
   0.8631797,
   0.8638011,
   0.8644226,
   0.865044,
   0.8656654,
   0.8662869,
   0.8669083,
   0.8675298,
   0.8681512,
   0.8687726,
   0.8693941,
   0.8700155,
   0.870637,
   0.8712584,
   0.8718798,
   0.8725013,
   0.8731227,
   0.8737442,
   0.8743656,
   0.874987,
   0.8756085,
   0.8762299,
   0.8768514,
   0.8780942,
   0.8793371,
   0.8818229,
   0.8824443,
   0.8830658,
   0.8836872,
   0.8843086,
   0.8849301,
   0.8855515,
   0.886173,
   0.8867944,
   0.8871051,
   0.8874158,
   0.8877266,
   0.8880373,
   0.888348,
   0.8886587,
   0.8889694,
   0.8892802,
   0.8895909,
   0.8899016,
   0.8902123,
   0.890523,
   0.8908338,
   0.8911445,
   0.8914552,
   0.8917659,
   0.8920766,
   0.8923874,
   0.8926981,
   0.8930088,
   0.8933195,
   0.8936302,
   0.893941,
   0.8942517,
   0.8945624,
   0.8948731,
   0.8951838,
   0.8954946,
   0.8958053,
   0.896116,
   0.8964267,
   0.8967374,
   0.8970481,
   0.8973589,
   0.8976696,
   0.8979803,
   0.898291,
   0.8986017,
   0.8989125,
   0.8992232,
   0.8998446,
   0.9004661,
   0.9010875,
   0.9017089,
   0.9023304,
   0.9029518,
   0.9035733,
   0.9041947,
   0.9054376,
   0.9066805,
   0.9079233,
   0.9091662,
   0.9104091,
   0.9110305,
   0.911652,
   0.9122734,
   0.9128949,
   0.9135163,
   0.9141377,
   0.9147592,
   0.9153806,
   0.9160021,
   0.9166235,
   0.9172449,
   0.9178664,
   0.9184878,
   0.9191093,
   0.9197307,
   0.9203521,
   0.9209736,
   0.921595,
   0.9222165,
   0.9228379,
   0.9234593,
   0.9240808,
   0.9247022,
   0.9253237,
   0.9259451,
   0.9265665,
   0.927188,
   0.9278094,
   0.9290523,
   0.9302952,
   0.9315381,
   0.9327809,
   0.9340238,
   0.9352667,
   0.9365096,
   0.9377524,
   0.9389953,
   0.9402382,
   0.9414811,
   0.942724,
   0.9439668,
   0.9452097,
   0.9464526,
   0.9476955,
   0.9489384,
   0.9501812,
   0.9514241,
   0.952667,
   0.9539099,
   0.9563956,
   0.9588814,
   0.9613672,
   0.9638529,
   0.9663387,
   0.9688244,
   0.9713102,
   0.973796,
   0.9762817,
   0.9787675,
   0.9812532,
   0.983739,
   0.9862247,
   0.9911963,
   0.9961678,
   1.001139,
   1.006111,
   1.011082,
   1.016054,
   1.021025,
   1.025997,
   1.030968,
   1.040911,
   1.050854,
   1.060798,
   1.070741,
   1.080684,
   1.090627,
   1.10057,
   1.110513,
   1.120456,
   1.130399,
   1.140342,
   1.150285,
   1.160228,
   1.170171,
   1.180114,
   1.190057,
   1.2,
   1.2,
   1.209943,
   1.209943};
   Double_t Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_fy21[261] = {
   0,
   5.44456e-05,
   5.44456e-05,
   2.798697,
   3.957978,
   5.597531,
   6.85569,
   7.916439,
   9.696035,
   11.19652,
   13.71403,
   15.83689,
   17.70758,
   19.39915,
   22.40343,
   25.05111,
   27.44544,
   31.6979,
   35.44523,
   38.83313,
   41.9481,
   44.84639,
   50.13859,
   54.915,
   59.29754,
   63.36574,
   67.17514,
   70.7665,
   77.41324,
   83.49102,
   89.13068,
   94.43818,
   99.51034,
   104.4464,
   109.3595,
   114.3892,
   119.7198,
   122.5744,
   125.6082,
   128.872,
   132.4278,
   136.353,
   140.7445,
   145.7249,
   148.4835,
   151.4514,
   154.6556,
   158.1269,
   161.9005,
   166.0171,
   170.5234,
   175.4734,
   180.9299,
   186.9656,
   190.2266,
   193.6653,
   197.2946,
   201.1282,
   205.1813,
   209.4701,
   214.0123,
   218.8268,
   223.9343,
   229.3573,
   235.1198,
   241.2481,
   247.7705,
   254.7175,
   262.1221,
   270.0199,
   278.449,
   287.4503,
   297.0676,
   307.3474,
   312.751,
   318.3389,
   324.1176,
   330.0939,
   336.2745,
   342.6663,
   349.2764,
   356.1118,
   363.1796,
   370.487,
   378.0409,
   385.8483,
   393.9161,
   402.2509,
   410.8589,
   419.7462,
   428.9183,
   438.3801,
   448.136,
   458.1895,
   468.5431,
   479.1984,
   490.1555,
   501.4134,
   512.9693,
   524.8183,
   536.954,
   549.3672,
   562.0466,
   574.9777,
   588.1434,
   601.5231,
   628.8248,
   656.6452,
   712.5686,
   726.3215,
   739.869,
   753.1479,
   766.0921,
   778.6331,
   790.7012,
   802.2255,
   813.1358,
   818.3388,
   823.3624,
   828.1983,
   832.8384,
   837.2747,
   841.4996,
   845.5059,
   849.2865,
   852.8348,
   856.1447,
   859.2102,
   862.0263,
   864.5878,
   866.8906,
   868.9307,
   870.705,
   872.2106,
   873.4454,
   874.4079,
   875.097,
   875.5123,
   875.6541,
   875.5231,
   875.1206,
   874.4487,
   873.5096,
   872.3066,
   870.8431,
   869.1232,
   867.1514,
   864.9328,
   862.4727,
   859.777,
   856.852,
   853.7041,
   850.3403,
   846.7677,
   842.9936,
   839.0259,
   834.8721,
   826.0386,
   816.5582,
   806.4968,
   795.9205,
   784.8946,
   773.4831,
   761.7479,
   749.7482,
   725.1778,
   700.1818,
   675.1123,
   650.262,
   625.8662,
   613.8979,
   602.1081,
   590.5123,
   579.1239,
   567.9535,
   557.0099,
   546.2999,
   535.8287,
   525.5997,
   515.6153,
   505.8764,
   496.383,
   487.134,
   478.1276,
   469.3613,
   460.8321,
   452.5363,
   444.4698,
   436.6284,
   429.0072,
   421.6016,
   414.4063,
   407.4163,
   400.6261,
   394.0307,
   387.6245,
   381.4022,
   375.3586,
   363.7863,
   352.8663,
   342.5587,
   332.8254,
   323.6299,
   314.9378,
   306.7166,
   298.9358,
   291.5667,
   284.5826,
   277.9584,
   271.6709,
   265.6983,
   260.0203,
   254.6183,
   249.4745,
   244.5729,
   239.8982,
   235.4363,
   231.1741,
   227.0996,
   219.4685,
   212.4615,
   206.0076,
   200.0452,
   194.5205,
   189.3866,
   184.6025,
   180.1319,
   175.9433,
   172.0085,
   168.303,
   164.8047,
   161.4941,
   155.369,
   149.8101,
   144.7232,
   140.0322,
   135.6751,
   131.6012,
   127.7686,
   124.1424,
   120.6939,
   114.2364,
   108.2444,
   102.6091,
   97.25184,
   92.11541,
   87.15804,
   82.3495,
   77.66824,
   73.0993,
   68.63288,
   64.26318,
   59.98766,
   55.80638,
   51.72153,
   47.73709,
   43.85859,
   40.09283,
   40.09283,
   40.09283,
   0};
   graph = new TGraph(261,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_fx21,Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]_fy21);
   graph->SetName("Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]");
   graph->SetTitle("Projection of Fit3DMix(Bkst&Kst1&Kst2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21 = new TH1F("Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21","Projection of Fit3DMix(Bkst&Kst1&Kst2)",261,0.5646401,1.268607);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetMinimum(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetMaximum(963.2195);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetDirectory(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetStats(0);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetMarkerStyle(20);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->SetMarkerSize(1.2);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetNdivisions(505);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetTitleSize(-1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetXaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetYaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetYaxis()->SetTitleFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetZaxis()->SetLabelFont(132);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetZaxis()->SetTitleOffset(1);
   Graph_Fit3DMix_BkstaNKst1aNKst2_IntoBm25ccOmfitoRfit2cB_NormoBm25ccOm34ccOmfitcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit3DMix_Bkst&Kst1&Kst2_Int[m25c,mfit|fit2]_Norm[m25c,m34c,mfit]21);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[fit2]_fx3003[57] = {
   0.6382185,
   0.6481616,
   0.6581046,
   0.6680476,
   0.6779907,
   0.6879337,
   0.6978767,
   0.7078198,
   0.7177628,
   0.7277058,
   0.7376489,
   0.7475919,
   0.7575349,
   0.767478,
   0.777421,
   0.787364,
   0.7973071,
   0.8072501,
   0.8171931,
   0.8271362,
   0.8370792,
   0.8470223,
   0.8569653,
   0.8669083,
   0.8768514,
   0.8867944,
   0.8967374,
   0.9066805,
   0.9166235,
   0.9265665,
   0.9365096,
   0.9464526,
   0.9563956,
   0.9663387,
   0.9762817,
   0.9862247,
   0.9961678,
   1.006111,
   1.016054,
   1.025997,
   1.03594,
   1.045883,
   1.055826,
   1.065769,
   1.075712,
   1.085655,
   1.095598,
   1.105541,
   1.115484,
   1.125427,
   1.13537,
   1.145313,
   1.155256,
   1.165199,
   1.175142,
   1.185085,
   1.195028};
   Double_t h_ds_1000_CutRange[fit2]_fy3003[57] = {
   19,
   30,
   57,
   59,
   68,
   74,
   98,
   92,
   103,
   104,
   106,
   127,
   145,
   135,
   126,
   131,
   131,
   144,
   168,
   190,
   216,
   260,
   305,
   444,
   607,
   803,
   865,
   763,
   535,
   365,
   298,
   227,
   214,
   175,
   154,
   159,
   142,
   125,
   120,
   117,
   116,
   116,
   87,
   102,
   95,
   81,
   88,
   82,
   66,
   68,
   61,
   60,
   48,
   72,
   44,
   46,
   44};
   Double_t h_ds_1000_CutRange[fit2]_felx3003[57] = {
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518};
   Double_t h_ds_1000_CutRange[fit2]_fely3003[57] = {
   4.320219,
   5.446522,
   7.527619,
   7.659312,
   8.225883,
   8.582844,
   9.882579,
   9.574201,
   9.661201,
   9.710289,
   9.807764,
   10.78051,
   11.55197,
   11.1297,
   10.7361,
   10.95644,
   10.95644,
   11.51041,
   12.47112,
   13.29311,
   14.20544,
   15.63227,
   16.97141,
   20.57724,
   24.14244,
   27.84167,
   28.91513,
   27.12698,
   22.63547,
   18.61151,
   16.76992,
   14.57481,
   14.13728,
   12.7382,
   11.91974,
   12.11943,
   11.42686,
   10.69151,
   10.46586,
   10.3282,
   10.28193,
   10.28193,
   9.30942,
   9.611874,
   9.729612,
   8.981384,
   9.362975,
   9.036884,
   8.103403,
   8.225883,
   7.788779,
   7.724317,
   6.903979,
   8.465529,
   6.60794,
   6.757581,
   6.60794};
   Double_t h_ds_1000_CutRange[fit2]_fehx3003[57] = {
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518,
   0.004971518};
   Double_t h_ds_1000_CutRange[fit2]_fehy3003[57] = {
   5.435196,
   6.538046,
   8.594007,
   8.724565,
   9.28666,
   9.641101,
   10.93319,
   10.62644,
   10.6612,
   10.71029,
   10.80776,
   11.78051,
   12.55197,
   12.1297,
   11.7361,
   11.95644,
   11.95644,
   12.51041,
   13.47112,
   14.29311,
   15.20544,
   16.63227,
   17.97141,
   21.57724,
   25.14244,
   28.84167,
   29.91513,
   28.12698,
   23.63547,
   19.61151,
   17.76992,
   15.57481,
   15.13728,
   13.7382,
   12.91974,
   13.11943,
   12.42686,
   11.69151,
   11.46586,
   11.3282,
   11.28193,
   11.28193,
   10.36314,
   10.61187,
   10.78102,
   10.03706,
   10.41639,
   10.09222,
   9.165094,
   9.28666,
   8.852952,
   8.789023,
   7.97633,
   9.524592,
   7.68351,
   7.831489,
   7.68351};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(57,h_ds_1000_CutRange[fit2]_fx3003,h_ds_1000_CutRange[fit2]_fy3003,h_ds_1000_CutRange[fit2]_felx3003,h_ds_1000_CutRange[fit2]_fehx3003,h_ds_1000_CutRange[fit2]_fely3003,h_ds_1000_CutRange[fit2]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[fit2]");
   grae->SetTitle("Histogram of ds_1000_plot__m34c");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBfit2cB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBfit2cB3003","Histogram of ds_1000_plot__m34c",100,0.5765717,1.256675);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetMinimum(13.2118);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetMaximum(982.9387);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBfit2cB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[fit2]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_fe7d4f0__6 = new TH1D("frame_fe7d4f0__6","A RooPlot of \"m34c\"",57,0.633247,1.2);
   frame_fe7d4f0__6->SetBinContent(1,939.6609);
   frame_fe7d4f0__6->SetMinimum(0);
   frame_fe7d4f0__6->SetMaximum(1200);
   frame_fe7d4f0__6->SetEntries(1);
   frame_fe7d4f0__6->SetDirectory(0);
   frame_fe7d4f0__6->SetStats(0);
   frame_fe7d4f0__6->SetMarkerStyle(20);
   frame_fe7d4f0__6->SetMarkerSize(1.2);
   frame_fe7d4f0__6->GetXaxis()->SetNdivisions(505);
   frame_fe7d4f0__6->GetXaxis()->SetLabelFont(132);
   frame_fe7d4f0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_fe7d4f0__6->GetXaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__6->GetXaxis()->SetTitleSize(-1);
   frame_fe7d4f0__6->GetXaxis()->SetTitleOffset(1);
   frame_fe7d4f0__6->GetXaxis()->SetTitleFont(132);
   frame_fe7d4f0__6->GetYaxis()->SetNdivisions(3000506);
   frame_fe7d4f0__6->GetYaxis()->SetLabelFont(132);
   frame_fe7d4f0__6->GetYaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__6->GetYaxis()->SetTitleSize(0.05);
   frame_fe7d4f0__6->GetYaxis()->SetTitleFont(132);
   frame_fe7d4f0__6->GetZaxis()->SetLabelFont(132);
   frame_fe7d4f0__6->GetZaxis()->SetLabelSize(0.05);
   frame_fe7d4f0__6->GetZaxis()->SetTitleSize(0.05);
   frame_fe7d4f0__6->GetZaxis()->SetTitleOffset(1);
   frame_fe7d4f0__6->GetZaxis()->SetTitleFont(132);
   frame_fe7d4f0__6->Draw("AXISSAME");
   sus->Modified();
   sus->cd();
   sus->SetSelected(sus);
}


==> figs/Fig7.C <==
void bs_fit_psi_c()
{
//=========Macro generated from canvas: mass/Ostap
//=========  (Mon Oct 26 12:12:49 2020) by ROOT version 6.20/02
   TCanvas *mass = new TCanvas("mass", "Ostap",86,92,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mass->SetHighLightColor(2);
   mass->Range(5.273976,-216.8675,5.490843,1590.361);
   mass->SetFillColor(0);
   mass->SetBorderMode(0);
   mass->SetBorderSize(2);
   mass->SetTickx(1);
   mass->SetTicky(1);
   mass->SetLeftMargin(0.12);
   mass->SetRightMargin(0.05);
   mass->SetTopMargin(0.05);
   mass->SetBottomMargin(0.12);
   mass->SetFrameBorderMode(0);
   mass->SetFrameBorderMode(0);
   
   TH1D *frame_e0786b0__1 = new TH1D("frame_e0786b0__1","A RooPlot of \"mfit\"",72,5.3,5.48);
   frame_e0786b0__1->SetBinContent(1,1106.13);
   frame_e0786b0__1->SetMinimum(0);
   frame_e0786b0__1->SetMaximum(1500);
   frame_e0786b0__1->SetEntries(1);
   frame_e0786b0__1->SetDirectory(0);
   frame_e0786b0__1->SetStats(0);
   frame_e0786b0__1->SetMarkerStyle(20);
   frame_e0786b0__1->GetXaxis()->SetNdivisions(505);
   frame_e0786b0__1->GetXaxis()->SetLabelFont(132);
   frame_e0786b0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_e0786b0__1->GetXaxis()->SetLabelSize(0.05);
   frame_e0786b0__1->GetXaxis()->SetTitleSize(-1);
   frame_e0786b0__1->GetXaxis()->SetTitleOffset(1);
   frame_e0786b0__1->GetXaxis()->SetTitleFont(132);
   frame_e0786b0__1->GetYaxis()->SetNdivisions(3000505);
   frame_e0786b0__1->GetYaxis()->SetLabelFont(132);
   frame_e0786b0__1->GetYaxis()->SetLabelSize(0.05);
   frame_e0786b0__1->GetYaxis()->SetTitleSize(0.05);
   frame_e0786b0__1->GetYaxis()->SetTitleFont(132);
   frame_e0786b0__1->GetZaxis()->SetLabelFont(132);
   frame_e0786b0__1->GetZaxis()->SetLabelSize(0.05);
   frame_e0786b0__1->GetZaxis()->SetTitleSize(0.05);
   frame_e0786b0__1->GetZaxis()->SetTitleOffset(1);
   frame_e0786b0__1->GetZaxis()->SetTitleFont(132);
   frame_e0786b0__1->Draw("FUNC");
   
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]_fx1[78] = {
   5.2975,
   5.2975,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.4825,
   5.4825};
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]_fy1[78] = {
   0,
   5.843268,
   5.843268,
   5.877374,
   5.909581,
   5.939889,
   5.968298,
   5.994807,
   6.019418,
   6.042129,
   6.062942,
   6.081855,
   6.098869,
   6.113985,
   6.127201,
   6.138518,
   6.147935,
   6.155454,
   6.161074,
   6.164794,
   6.166616,
   6.166538,
   6.164562,
   6.160686,
   6.154911,
   6.147237,
   6.137664,
   6.126192,
   6.112821,
   6.097551,
   6.080381,
   6.061313,
   6.040345,
   6.017479,
   5.992713,
   5.966048,
   5.937484,
   5.907021,
   5.874659,
   5.840398,
   5.804238,
   5.766178,
   5.72622,
   5.684363,
   5.640606,
   5.59495,
   5.547395,
   5.497942,
   5.446589,
   5.393337,
   5.338185,
   5.281135,
   5.222186,
   5.161337,
   5.09859,
   5.033943,
   4.967398,
   4.898953,
   4.828609,
   4.756366,
   4.682224,
   4.606183,
   4.528243,
   4.448404,
   4.366665,
   4.283028,
   4.197491,
   4.110056,
   4.020721,
   3.929487,
   3.836354,
   3.741322,
   3.644391,
   3.545561,
   3.444832,
   3.444832,
   0,
   3.444832};
   TGraph *graph = new TGraph(78,Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]_fx1,Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]_fy1);
   graph->SetName("Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_KPsi)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1 = new TH1F("Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1","Projection of Fit1D(bs_cb2_KPsi)",100,5.279,5.501);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->SetMinimum(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->SetMaximum(6.783278);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->SetDirectory(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->SetStats(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->SetMarkerStyle(20);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBpp_Bkg_bs_cb2_KPsicB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[pp_Bkg_bs_cb2_KPsi]1);
   
   graph->Draw("l");
   
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]_fx2[273] = {
   5.3,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351875,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355937,
   5.35625,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359609,
   5.359687,
   5.359766,
   5.359844,
   5.359922,
   5.36,
   5.360078,
   5.360156,
   5.360234,
   5.360313,
   5.360391,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361406,
   5.361562,
   5.361719,
   5.361875,
   5.362031,
   5.362187,
   5.3625,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364062,
   5.364219,
   5.364375,
   5.364531,
   5.364609,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369141,
   5.369219,
   5.369297,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370938,
   5.37125,
   5.371562,
   5.371719,
   5.371875,
   5.372031,
   5.372188,
   5.372344,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373359,
   5.373437,
   5.373516,
   5.373594,
   5.373672,
   5.37375,
   5.373828,
   5.373906,
   5.373984,
   5.374063,
   5.374141,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375938,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377813,
   5.378125,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381875,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.48};
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]_fy2[273] = {
   0.01209064,
   0,
   0.01508849,
   0.01897031,
   0.0240414,
   0.03072918,
   0.03963923,
   0.05164062,
   0.06799807,
   0.09057973,
   0.1221903,
   0.1671155,
   0.2320313,
   0.327559,
   0.470993,
   0.6912268,
   1.03793,
   1.59926,
   2.537422,
   3.23566,
   4.16331,
   5.40904,
   7.10139,
   9.429448,
   10.91526,
   12.67583,
   14.76984,
   17.27026,
   20.26832,
   23.87861,
   25.95717,
   28.24587,
   30.76901,
   33.55401,
   36.63195,
   40.03805,
   43.81233,
   48.00028,
   52.65379,
   57.83205,
   63.6028,
   70.04361,
   77.24358,
   81.15968,
   85.30515,
   89.69527,
   94.34643,
   99.27628,
   104.5038,
   110.0494,
   115.9352,
   122.1847,
   128.8237,
   135.8796,
   143.3823,
   151.3639,
   159.8592,
   168.9058,
   178.5444,
   188.819,
   199.7773,
   211.4713,
   217.6114,
   223.9569,
   230.5155,
   237.2953,
   244.3047,
   251.5526,
   259.0482,
   266.8009,
   274.821,
   283.1187,
   291.705,
   300.5564,
   318.7457,
   337.5518,
   356.9555,
   376.934,
   397.4608,
   418.5052,
   440.0328,
   462.0053,
   484.3803,
   507.1117,
   530.1496,
   576.9271,
   671.58,
   695.082,
   718.3763,
   741.3881,
   764.0413,
   786.2592,
   807.9644,
   829.0799,
   849.529,
   869.236,
   878.7878,
   888.1264,
   897.2427,
   906.128,
   914.7734,
   923.1705,
   931.311,
   939.1867,
   946.7898,
   954.1126,
   961.1476,
   967.8877,
   974.3259,
   980.4556,
   986.2704,
   991.7644,
   996.9318,
   1001.767,
   1006.265,
   1010.422,
   1014.232,
   1017.692,
   1020.798,
   1023.546,
   1025.934,
   1027.96,
   1029.621,
   1030.915,
   1031.84,
   1032.397,
   1032.584,
   1032.401,
   1031.849,
   1030.927,
   1029.637,
   1027.981,
   1025.959,
   1023.575,
   1020.831,
   1017.729,
   1014.273,
   1010.467,
   1006.314,
   1001.82,
   996.9884,
   991.8247,
   986.3344,
   980.5232,
   974.397,
   967.9622,
   961.2255,
   954.1938,
   946.8743,
   939.2743,
   931.4016,
   923.2641,
   914.8698,
   906.2272,
   897.3446,
   888.2308,
   878.8947,
   869.3452,
   849.6427,
   829.1976,
   808.0856,
   786.3835,
   764.1683,
   741.5173,
   718.5074,
   695.2145,
   648.0774,
   600.6832,
   553.5728,
   530.2807,
   507.2412,
   484.5079,
   462.1308,
   440.1559,
   418.6257,
   397.5784,
   377.0486,
   357.0669,
   337.6599,
   318.8504,
   309.6816,
   300.7696,
   292.1411,
   283.7862,
   275.6954,
   267.8595,
   260.2698,
   252.9178,
   245.7953,
   238.8945,
   232.2079,
   225.7281,
   213.3614,
   201.7414,
   190.8189,
   180.5482,
   170.8868,
   161.7953,
   153.2369,
   145.1776,
   137.5855,
   130.4311,
   123.6868,
   117.327,
   111.3278,
   105.6667,
   100.3231,
   95.27737,
   90.5115,
   86.00849,
   81.75253,
   77.72879,
   73.92346,
   66.91701,
   60.63925,
   55.00782,
   49.95037,
   45.40331,
   41.31064,
   37.62299,
   34.29678,
   31.29347,
   28.57897,
   26.12308,
   23.89899,
   20.05365,
   16.88235,
   14.25757,
   12.07763,
   10.26111,
   8.742581,
   6.398236,
   4.730758,
   3.531573,
   2.660211,
   1.547492,
   0.9277449,
   0.571396,
   0.3605636,
   0.2325722,
   0.1530374,
   0.1025527,
   0.06987898,
   0.0483521,
   0.03393438,
   0.02413037,
   0.01736922,
   0.01264513,
   0.009303883,
   0.006913637,
   0.005185387,
   0.003923227,
   0.002992751,
   0.002300692,
   0.001781643,
   0.001389266,
   0.001090421,
   0.0008611952,
   0.0006841832,
   0.000546615,
   0.0004390488,
   0.0003544526,
   0.0002875524,
   0.0002343664,
   0.0001918692,
   0.0001577482,
   0.0001302255,
   0.0001079263,
   8.978233e-05,
   7.495872e-05,
   6.28002e-05,
   0,
   6.28002e-05};
   graph = new TGraph(273,Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]_fx2,Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]_fy2);
   graph->SetName("Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_KPsi)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2 = new TH1F("Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2","Projection of Fit1D(bs_cb2_KPsi)",273,5.282,5.498);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->SetMinimum(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->SetMaximum(1135.843);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->SetDirectory(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->SetStats(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->SetMarkerStyle(20);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB_CompoBcb2_bs_cb2_KPsicB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_bs_cb2_KPsi_Norm[mfit]_Comp[cb2_bs_cb2_KPsi]2);
   
   graph->Draw("fl");
   
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_fx3[275] = {
   5.2975,
   5.2975,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.34375,
   5.345,
   5.34625,
   5.3475,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.35125,
   5.351875,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.355,
   5.355313,
   5.355625,
   5.355937,
   5.35625,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359609,
   5.359687,
   5.359766,
   5.359844,
   5.359922,
   5.36,
   5.360078,
   5.360156,
   5.360234,
   5.360313,
   5.360391,
   5.360469,
   5.360625,
   5.360781,
   5.360938,
   5.361094,
   5.36125,
   5.361406,
   5.361562,
   5.361719,
   5.361875,
   5.362031,
   5.362187,
   5.3625,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364062,
   5.364219,
   5.364375,
   5.364531,
   5.364609,
   5.364688,
   5.364766,
   5.364844,
   5.364922,
   5.365,
   5.365078,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368359,
   5.368438,
   5.368516,
   5.368594,
   5.368672,
   5.36875,
   5.368828,
   5.368906,
   5.368984,
   5.369063,
   5.369141,
   5.369219,
   5.369297,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370938,
   5.37125,
   5.371562,
   5.371719,
   5.371875,
   5.372031,
   5.372188,
   5.372344,
   5.3725,
   5.372656,
   5.372813,
   5.372969,
   5.373125,
   5.373281,
   5.373359,
   5.373437,
   5.373516,
   5.373594,
   5.373672,
   5.37375,
   5.373828,
   5.373906,
   5.373984,
   5.374063,
   5.374141,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375938,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377813,
   5.378125,
   5.378438,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381875,
   5.3825,
   5.383125,
   5.38375,
   5.384375,
   5.385,
   5.38625,
   5.3875,
   5.38875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.4825,
   5.4825};
   Double_t Fit1D_bs_cb2_KPsi_Norm[mfit]_fy3[275] = {
   0,
   5.855359,
   5.855359,
   5.892463,
   5.928551,
   5.96393,
   5.999027,
   6.034447,
   6.071059,
   6.110128,
   6.153522,
   6.204045,
   6.265985,
   6.346016,
   6.45476,
   6.609511,
   6.839162,
   7.193384,
   7.760334,
   8.702216,
   9.401603,
   10.32993,
   11.57585,
   13.26793,
   15.59524,
   17.08049,
   18.84039,
   20.93361,
   23.43312,
   26.43016,
   30.03929,
   32.11723,
   34.40529,
   36.92775,
   39.71205,
   42.78925,
   46.19459,
   49.96806,
   54.15519,
   58.80784,
   63.98522,
   69.75505,
   76.19493,
   83.39392,
   87.30952,
   91.45449,
   95.84409,
   100.4947,
   105.4241,
   110.651,
   116.1961,
   122.0813,
   128.3303,
   134.9687,
   142.0241,
   149.5262,
   157.5072,
   166.0019,
   175.0479,
   184.6858,
   194.9598,
   205.9176,
   217.6109,
   223.7507,
   230.0959,
   236.6541,
   243.4336,
   250.4427,
   257.6903,
   265.1855,
   272.938,
   280.9577,
   289.255,
   297.841,
   306.6921,
   324.8807,
   343.6861,
   363.0891,
   383.0669,
   403.5929,
   424.6366,
   446.1635,
   468.1353,
   490.5095,
   513.2402,
   536.2773,
   583.0533,
   677.703,
   701.2042,
   724.4977,
   747.5086,
   770.161,
   792.3781,
   814.0825,
   835.1972,
   855.6454,
   875.3514,
   884.9029,
   894.241,
   903.3569,
   912.2417,
   920.8867,
   929.2833,
   937.4234,
   945.2987,
   952.9013,
   960.2236,
   967.2582,
   973.9978,
   980.4355,
   986.5648,
   992.3792,
   997.8727,
   1003.04,
   1007.874,
   1012.372,
   1016.528,
   1020.338,
   1023.797,
   1026.902,
   1029.651,
   1032.038,
   1034.064,
   1035.724,
   1037.017,
   1037.943,
   1038.499,
   1038.685,
   1038.502,
   1037.949,
   1037.027,
   1035.736,
   1034.079,
   1032.057,
   1029.673,
   1026.928,
   1023.825,
   1020.369,
   1016.562,
   1012.409,
   1007.914,
   1003.082,
   997.9182,
   992.4273,
   986.6155,
   980.4888,
   974.0536,
   967.3163,
   960.2841,
   952.964,
   945.3635,
   937.4903,
   929.3522,
   920.9574,
   912.3142,
   903.4311,
   894.3168,
   884.9801,
   875.4301,
   855.7264,
   835.2802,
   814.1671,
   792.4639,
   770.2475,
   747.5954,
   724.5843,
   701.2903,
   654.1508,
   606.7543,
   559.6415,
   536.3482,
   513.3075,
   490.573,
   468.1946,
   446.2185,
   424.687,
   403.6385,
   383.1074,
   363.1244,
   343.7162,
   324.9054,
   315.7359,
   306.8233,
   298.1941,
   289.8386,
   281.7471,
   273.9106,
   266.3202,
   258.9675,
   251.8444,
   244.9429,
   238.2556,
   231.7752,
   219.4072,
   207.7859,
   196.862,
   186.5899,
   176.9272,
   167.8342,
   159.2745,
   151.2138,
   143.6203,
   136.4645,
   129.7188,
   123.3576,
   117.3569,
   111.6944,
   106.3493,
   101.3022,
   96.53487,
   92.0304,
   87.77297,
   83.74776,
   79.94094,
   72.9315,
   66.65072,
   61.01623,
   55.9557,
   51.40553,
   47.30973,
   43.61891,
   40.28949,
   37.28295,
   34.56519,
   32.10601,
   29.87861,
   26.02654,
   22.84839,
   20.21665,
   18.02963,
   16.20592,
   14.68006,
   12.32073,
   10.63778,
   9.422651,
   8.53487,
   7.38789,
   6.731983,
   6.337574,
   6.086784,
   5.916935,
   5.793643,
   5.697503,
   5.617274,
   5.546294,
   5.480523,
   5.417467,
   5.355555,
   5.29378,
   5.23149,
   5.168251,
   5.103775,
   5.037867,
   4.97039,
   4.901254,
   4.830391,
   4.757755,
   4.683315,
   4.607044,
   4.528927,
   4.44895,
   4.367104,
   4.283382,
   4.197779,
   4.11029,
   4.020913,
   3.929645,
   3.836484,
   3.74143,
   3.644481,
   3.545636,
   3.444894,
   3.444894,
   0,
   3.444894};
   graph = new TGraph(275,Fit1D_bs_cb2_KPsi_Norm[mfit]_fx3,Fit1D_bs_cb2_KPsi_Norm[mfit]_fy3);
   graph->SetName("Fit1D_bs_cb2_KPsi_Norm[mfit]");
   graph->SetTitle("Projection of Fit1D(bs_cb2_KPsi)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3 = new TH1F("Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3","Projection of Fit1D(bs_cb2_KPsi)",275,5.279,5.501);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->SetMinimum(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->SetMaximum(1142.554);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->SetDirectory(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->SetStats(0);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->SetMarkerStyle(20);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_bs_cb2_KPsi_NormoBmfitcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_bs_cb2_KPsi_Norm[mfit]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[72] = {
   5.30125,
   5.30375,
   5.30625,
   5.30875,
   5.31125,
   5.31375,
   5.31625,
   5.31875,
   5.32125,
   5.32375,
   5.32625,
   5.32875,
   5.33125,
   5.33375,
   5.33625,
   5.33875,
   5.34125,
   5.34375,
   5.34625,
   5.34875,
   5.35125,
   5.35375,
   5.35625,
   5.35875,
   5.36125,
   5.36375,
   5.36625,
   5.36875,
   5.37125,
   5.37375,
   5.37625,
   5.37875,
   5.38125,
   5.38375,
   5.38625,
   5.38875,
   5.39125,
   5.39375,
   5.39625,
   5.39875,
   5.40125,
   5.40375,
   5.40625,
   5.40875,
   5.41125,
   5.41375,
   5.41625,
   5.41875,
   5.42125,
   5.42375,
   5.42625,
   5.42875,
   5.43125,
   5.43375,
   5.43625,
   5.43875,
   5.44125,
   5.44375,
   5.44625,
   5.44875,
   5.45125,
   5.45375,
   5.45625,
   5.45875,
   5.46125,
   5.46375,
   5.46625,
   5.46875,
   5.47125,
   5.47375,
   5.47625,
   5.47875};
   Double_t h_ds_1000_fy3001[72] = {
   6,
   5,
   3,
   5,
   4,
   5,
   7,
   6,
   7,
   7,
   7,
   5,
   7,
   6,
   9,
   15,
   12,
   11,
   10,
   16,
   31,
   37,
   81,
   172,
   398,
   757,
   1021,
   963,
   562,
   294,
   136,
   57,
   21,
   18,
   14,
   8,
   7,
   6,
   4,
   6,
   6,
   9,
   7,
   4,
   4,
   3,
   7,
   6,
   7,
   4,
   2,
   5,
   0,
   5,
   9,
   6,
   7,
   5,
   2,
   4,
   6,
   6,
   2,
   5,
   2,
   5,
   3,
   2,
   4,
   8,
   3,
   4};
   Double_t h_ds_1000_felx3001[72] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t h_ds_1000_fely3001[72] = {
   2.379931,
   2.159691,
   1.632705,
   2.159691,
   1.914339,
   2.159691,
   2.58147,
   2.379931,
   2.58147,
   2.58147,
   2.58147,
   2.159691,
   2.58147,
   2.379931,
   2.943461,
   3.82938,
   3.415266,
   3.265579,
   3.108694,
   3.957801,
   5.537565,
   6.055143,
   8.981384,
   12.6244,
   19.4562,
   27.01818,
   31.457,
   30.53627,
   23.21181,
   16.65372,
   11.17262,
   7.527619,
   4.545807,
   4.202887,
   3.6965,
   2.768386,
   2.58147,
   2.379931,
   1.914339,
   2.379931,
   2.379931,
   2.943461,
   2.58147,
   1.914339,
   1.914339,
   1.632705,
   2.58147,
   2.379931,
   2.58147,
   1.914339,
   1.291815,
   2.159691,
   0,
   2.159691,
   2.943461,
   2.379931,
   2.58147,
   2.159691,
   1.291815,
   1.914339,
   2.379931,
   2.379931,
   1.291815,
   2.159691,
   1.291815,
   2.159691,
   1.632705,
   1.291815,
   1.914339,
   2.768386,
   1.632705,
   1.914339};
   Double_t h_ds_1000_fehx3001[72] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t h_ds_1000_fehy3001[72] = {
   3.583642,
   3.382473,
   2.918186,
   3.382473,
   3.162753,
   3.382473,
   3.770281,
   3.583642,
   3.770281,
   3.770281,
   3.770281,
   3.382473,
   3.770281,
   3.583642,
   4.110204,
   4.958738,
   4.559819,
   4.416521,
   4.26695,
   5.083066,
   6.627601,
   7.137555,
   10.03706,
   13.6244,
   20.4562,
   28.01818,
   32.457,
   31.53627,
   24.21181,
   17.65372,
   12.17262,
   8.594007,
   5.655182,
   5.321007,
   4.830381,
   3.945142,
   3.770281,
   3.583642,
   3.162753,
   3.583642,
   3.583642,
   4.110204,
   3.770281,
   3.162753,
   3.162753,
   2.918186,
   3.770281,
   3.583642,
   3.770281,
   3.162753,
   2.63786,
   3.382473,
   1.147874,
   3.382473,
   4.110204,
   3.583642,
   3.770281,
   3.382473,
   2.63786,
   3.162753,
   3.583642,
   3.583642,
   2.63786,
   3.382473,
   2.63786,
   3.382473,
   2.918186,
   2.63786,
   3.162753,
   3.945142,
   2.918186,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(72,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mfit");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mfit",100,5.282,5.498);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(1158.803);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_e0786b0__2 = new TH1D("frame_e0786b0__2","A RooPlot of \"mfit\"",72,5.3,5.48);
   frame_e0786b0__2->SetBinContent(1,1106.13);
   frame_e0786b0__2->SetMinimum(0);
   frame_e0786b0__2->SetMaximum(1500);
   frame_e0786b0__2->SetEntries(1);
   frame_e0786b0__2->SetDirectory(0);
   frame_e0786b0__2->SetStats(0);
   frame_e0786b0__2->SetMarkerStyle(20);
   frame_e0786b0__2->GetXaxis()->SetNdivisions(505);
   frame_e0786b0__2->GetXaxis()->SetLabelFont(132);
   frame_e0786b0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_e0786b0__2->GetXaxis()->SetLabelSize(0.05);
   frame_e0786b0__2->GetXaxis()->SetTitleSize(-1);
   frame_e0786b0__2->GetXaxis()->SetTitleOffset(1);
   frame_e0786b0__2->GetXaxis()->SetTitleFont(132);
   frame_e0786b0__2->GetYaxis()->SetNdivisions(3000505);
   frame_e0786b0__2->GetYaxis()->SetLabelFont(132);
   frame_e0786b0__2->GetYaxis()->SetLabelSize(0.05);
   frame_e0786b0__2->GetYaxis()->SetTitleSize(0.05);
   frame_e0786b0__2->GetYaxis()->SetTitleFont(132);
   frame_e0786b0__2->GetZaxis()->SetLabelFont(132);
   frame_e0786b0__2->GetZaxis()->SetLabelSize(0.05);
   frame_e0786b0__2->GetZaxis()->SetTitleSize(0.05);
   frame_e0786b0__2->GetZaxis()->SetTitleOffset(1);
   frame_e0786b0__2->GetZaxis()->SetTitleFont(132);
   frame_e0786b0__2->Draw("AXISSAME");
   mass->Modified();
   mass->cd();
   mass->SetSelected(mass);
}


==> figs/Fig8a.C <==
void x4700_phibasen2()
{
//=========Macro generated from canvas: x/Ostap
//=========  (Wed Sep 30 17:18:44 2020) by ROOT version 6.20/02
   TCanvas *x = new TCanvas("x", "Ostap",112,31,1002,873);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   x->SetHighLightColor(2);
   x->Range(5.273976,-260.241,5.490843,1908.434);
   x->SetFillColor(0);
   x->SetBorderMode(0);
   x->SetBorderSize(2);
   x->SetTickx(1);
   x->SetTicky(1);
   x->SetLeftMargin(0.12);
   x->SetRightMargin(0.05);
   x->SetTopMargin(0.05);
   x->SetBottomMargin(0.12);
   x->SetFrameBorderMode(0);
   x->SetFrameBorderMode(0);
   
   TH1D *frame_18e12500__9 = new TH1D("frame_18e12500__9","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_18e12500__9->SetBinContent(1,1452.867);
   frame_18e12500__9->SetMinimum(0);
   frame_18e12500__9->SetMaximum(1800);
   frame_18e12500__9->SetEntries(2);
   frame_18e12500__9->SetDirectory(0);
   frame_18e12500__9->SetStats(0);
   frame_18e12500__9->SetMarkerStyle(20);
   frame_18e12500__9->GetXaxis()->SetNdivisions(505);
   frame_18e12500__9->GetXaxis()->SetLabelFont(132);
   frame_18e12500__9->GetXaxis()->SetLabelOffset(0.015);
   frame_18e12500__9->GetXaxis()->SetLabelSize(0.05);
   frame_18e12500__9->GetXaxis()->SetTitleSize(-1);
   frame_18e12500__9->GetXaxis()->SetTitleOffset(1);
   frame_18e12500__9->GetXaxis()->SetTitleFont(132);
   frame_18e12500__9->GetYaxis()->SetNdivisions(3000509);
   frame_18e12500__9->GetYaxis()->SetLabelFont(132);
   frame_18e12500__9->GetYaxis()->SetLabelSize(0.05);
   frame_18e12500__9->GetYaxis()->SetTitleSize(0.05);
   frame_18e12500__9->GetYaxis()->SetTitleFont(132);
   frame_18e12500__9->GetZaxis()->SetLabelFont(132);
   frame_18e12500__9->GetZaxis()->SetLabelSize(0.05);
   frame_18e12500__9->GetZaxis()->SetTitleSize(0.05);
   frame_18e12500__9->GetZaxis()->SetTitleOffset(1);
   frame_18e12500__9->GetZaxis()->SetTitleFont(132);
   frame_18e12500__9->Draw("FUNC");
   
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fx21[78] = {
   5.295,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fy21[78] = {
   0,
   100.8463,
   100.8463,
   100.1561,
   99.47432,
   98.80106,
   98.13628,
   97.47999,
   96.83218,
   96.19286,
   95.56201,
   94.93965,
   94.32578,
   93.72039,
   93.12348,
   92.53505,
   91.95511,
   91.38365,
   90.82068,
   90.26619,
   89.72018,
   89.18265,
   88.65361,
   88.13306,
   87.62098,
   87.11739,
   86.62229,
   86.13566,
   85.65752,
   85.18787,
   84.72669,
   84.274,
   83.8298,
   83.39407,
   82.96684,
   82.54808,
   82.13781,
   81.73602,
   81.34271,
   80.95789,
   80.58155,
   80.2137,
   79.85433,
   79.50344,
   79.16104,
   78.82712,
   78.50168,
   78.18473,
   77.87626,
   77.57627,
   77.28476,
   77.00175,
   76.72721,
   76.46116,
   76.20359,
   75.9545,
   75.7139,
   75.48178,
   75.25814,
   75.04299,
   74.83632,
   74.63814,
   74.44844,
   74.26722,
   74.09448,
   73.93023,
   73.77447,
   73.62718,
   73.48838,
   73.35806,
   73.23623,
   73.12288,
   73.01801,
   72.92163,
   72.83373,
   72.83373,
   0,
   72.83373};
   TGraph *graph = new TGraph(78,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fx21,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fy21);
   graph->SetName("Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21","Projection of Fit2D(phipsi-fit)",100,5.276,5.504);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->SetMaximum(110.9309);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]21);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fx22[78] = {
   5.295,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.3775,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.3925,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.4625,
   5.465,
   5.4675,
   5.47,
   5.4725,
   5.475,
   5.4775,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fy22[78] = {
   0,
   74.56564,
   74.56564,
   74.05529,
   73.55121,
   73.0534,
   72.56186,
   72.0766,
   71.59761,
   71.12489,
   70.65845,
   70.19828,
   69.74438,
   69.29675,
   68.8554,
   68.42032,
   67.99151,
   67.56897,
   67.15271,
   66.74272,
   66.339,
   65.94156,
   65.55039,
   65.16549,
   64.78686,
   64.41451,
   64.04842,
   63.68862,
   63.33508,
   62.98782,
   62.64683,
   62.31211,
   61.98366,
   61.66149,
   61.34559,
   61.03596,
   60.73261,
   60.43552,
   60.14472,
   59.86018,
   59.58191,
   59.30992,
   59.0442,
   58.78476,
   58.53159,
   58.28468,
   58.04406,
   57.8097,
   57.58162,
   57.35981,
   57.14427,
   56.93501,
   56.73202,
   56.5353,
   56.34485,
   56.16068,
   55.98277,
   55.81115,
   55.64579,
   55.48671,
   55.3339,
   55.18736,
   55.04709,
   54.9131,
   54.78538,
   54.66393,
   54.54876,
   54.43986,
   54.33723,
   54.24087,
   54.15079,
   54.06698,
   53.98944,
   53.91817,
   53.85318,
   53.85318,
   0,
   53.85318};
   graph = new TGraph(78,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fx22,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fy22);
   graph->SetName("Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22","Projection of Fit2D(phipsi-fit)",100,5.276,5.504);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->SetMaximum(82.0222);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]22);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fx23[250] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371562,
   5.371875,
   5.3725,
   5.372813,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.388125,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fy23[250] = {
   0,
   0.3587387,
   0.3587387,
   0.4365731,
   0.5404189,
   0.6826594,
   0.8837429,
   1.179223,
   1.634978,
   1.959841,
   2.383342,
   2.947747,
   3.302271,
   3.719809,
   4.215572,
   4.809519,
   5.528223,
   6.407618,
   6.922351,
   7.497178,
   8.141457,
   8.866392,
   9.685481,
   10.6151,
   11.67524,
   12.89051,
   14.29147,
   15.07317,
   15.91635,
   16.82739,
   17.8135,
   18.88283,
   20.04468,
   21.30962,
   22.68974,
   24.19893,
   25.85318,
   27.67096,
   29.67373,
   31.88648,
   33.08054,
   34.33845,
   35.66467,
   37.06406,
   38.54191,
   40.10398,
   41.75655,
   43.5065,
   45.36136,
   47.32937,
   49.41958,
   51.64196,
   54.00748,
   56.52824,
   59.21762,
   62.09046,
   65.1632,
   68.45413,
   71.97271,
   75.63242,
   79.40952,
   83.30317,
   87.31219,
   91.43504,
   95.66979,
   100.0141,
   104.4654,
   109.0204,
   113.6756,
   118.4272,
   123.2707,
   128.2014,
   133.2141,
   138.3031,
   143.4624,
   148.6854,
   159.2952,
   170.0726,
   180.9521,
   202.7286,
   213.4701,
   218.7685,
   224.0045,
   229.1675,
   234.2469,
   239.2319,
   244.1117,
   248.8758,
   253.5135,
   258.0143,
   262.3681,
   266.5646,
   270.5942,
   274.4472,
   278.1145,
   281.5871,
   284.8566,
   287.9149,
   290.7545,
   293.3683,
   294.5884,
   295.7497,
   296.8513,
   297.8927,
   298.873,
   299.7918,
   300.6483,
   301.4422,
   302.1727,
   302.8396,
   303.4423,
   303.9805,
   304.4538,
   304.862,
   305.2046,
   305.4816,
   305.6928,
   305.8379,
   305.917,
   305.93,
   305.8768,
   305.7575,
   305.5721,
   305.3209,
   305.0039,
   304.6214,
   304.1735,
   303.6607,
   303.0832,
   302.4414,
   301.7357,
   300.9666,
   300.1345,
   299.24,
   298.2837,
   297.2662,
   296.1881,
   295.0501,
   293.8529,
   292.5973,
   289.9141,
   287.0071,
   283.8837,
   280.5515,
   277.0188,
   273.2941,
   269.3863,
   265.3049,
   261.0595,
   256.6599,
   252.1163,
   247.4391,
   242.6387,
   237.7257,
   232.7109,
   227.6049,
   222.4185,
   217.1624,
   211.8472,
   201.0815,
   190.2037,
   168.4246,
   157.6686,
   147.0898,
   141.8854,
   136.7469,
   131.6805,
   126.6922,
   121.7875,
   116.9714,
   112.2487,
   107.6236,
   103.0998,
   98.68078,
   94.40958,
   90.33236,
   86.44006,
   82.72391,
   79.17554,
   75.78703,
   72.55082,
   69.45975,
   66.507,
   63.68608,
   60.99083,
   58.41537,
   55.95414,
   53.60183,
   51.35338,
   49.20399,
   47.14909,
   45.18433,
   43.30556,
   41.50884,
   39.79042,
   38.14672,
   36.57434,
   35.07003,
   33.63071,
   32.25344,
   29.67396,
   27.31071,
   25.14474,
   23.15884,
   21.33735,
   19.66604,
   18.13196,
   16.72333,
   15.42942,
   14.24046,
   13.14755,
   12.14258,
   11.21814,
   10.36748,
   9.584456,
   8.863434,
   7.587308,
   6.503113,
   5.580768,
   4.795094,
   4.124985,
   3.552724,
   3.06342,
   2.644536,
   1.977421,
   1.485086,
   1.120082,
   0.848282,
   0.6450168,
   0.377275,
   0.2239439,
   0.08221366,
   0.03173628,
   0.01282016,
   0.005397091,
   0.00235935,
   0.00106764,
   0.0004987179,
   0.0002398942,
   0.0001185698,
   6.010005e-05,
   3.118643e-05,
   1.654117e-05,
   8.954934e-06,
   4.941937e-06,
   2.776929e-06,
   1.587098e-06,
   1.587098e-06,
   0,
   1.587098e-06};
   graph = new TGraph(250,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fx23,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fy23);
   graph->SetName("Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23","Projection of Fit2D(phipsi-fit)",250,5.276,5.504);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->SetMaximum(336.523);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]23);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fx24[248] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365234,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368203,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.371094,
   5.37125,
   5.371562,
   5.371875,
   5.3725,
   5.372813,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.388125,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.48};
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fy24[248] = {
   1.08974,
   0,
   1.326178,
   1.64163,
   2.073714,
   2.684545,
   3.582123,
   4.966571,
   5.953405,
   7.239876,
   8.954368,
   10.03131,
   11.29966,
   12.80564,
   14.60987,
   16.79308,
   19.46441,
   21.02802,
   22.77417,
   24.7313,
   26.93343,
   29.42157,
   32.24547,
   35.46585,
   39.1575,
   43.41318,
   45.78775,
   48.34908,
   51.11654,
   54.11204,
   57.36036,
   60.8897,
   64.7322,
   68.9246,
   73.50907,
   78.53418,
   84.05606,
   90.13987,
   96.86152,
   100.4887,
   104.3099,
   108.3385,
   112.5895,
   117.0787,
   121.8238,
   126.8438,
   132.1597,
   137.7942,
   143.7724,
   150.1218,
   156.8727,
   164.0585,
   171.7158,
   179.8853,
   188.6121,
   197.9462,
   207.943,
   218.6314,
   229.7485,
   241.2222,
   253.05,
   265.2282,
   277.7521,
   290.616,
   303.8128,
   317.3343,
   331.171,
   345.3123,
   359.7462,
   374.4594,
   389.4374,
   404.6643,
   420.1232,
   435.7955,
   451.6616,
   483.8908,
   516.6294,
   549.6781,
   615.8285,
   648.4579,
   664.5527,
   680.4582,
   696.142,
   711.5716,
   726.7145,
   741.538,
   756.0097,
   770.0976,
   783.7698,
   796.9952,
   809.7431,
   821.9837,
   833.688,
   844.828,
   855.3767,
   865.3085,
   874.5988,
   883.2247,
   891.1646,
   894.871,
   898.3985,
   901.745,
   904.9082,
   907.8863,
   910.6771,
   913.2791,
   915.6905,
   917.9098,
   919.9356,
   921.7665,
   923.4013,
   924.8391,
   926.0789,
   927.1198,
   927.9612,
   928.6027,
   929.0436,
   929.2838,
   929.3232,
   929.1616,
   928.7992,
   928.2362,
   927.473,
   926.51,
   925.348,
   923.9877,
   922.4298,
   920.6755,
   918.7259,
   916.5822,
   914.2458,
   911.7183,
   909.0011,
   906.0961,
   903.0051,
   899.7302,
   896.2732,
   892.6366,
   888.8225,
   880.6717,
   871.8413,
   862.3533,
   852.2311,
   841.4997,
   830.1851,
   818.3146,
   805.9165,
   793.0201,
   779.6555,
   765.8535,
   751.6454,
   737.0632,
   722.1391,
   706.9056,
   691.3951,
   675.6404,
   659.6739,
   643.5279,
   610.825,
   577.7816,
   511.6234,
   478.9499,
   446.8146,
   431.0052,
   415.3959,
   400.0057,
   384.8527,
   369.9537,
   355.324,
   340.9779,
   326.928,
   313.1861,
   299.7625,
   286.7879,
   274.4025,
   262.5789,
   251.2903,
   240.5115,
   230.2182,
   220.3876,
   210.9978,
   202.0282,
   193.4591,
   185.2718,
   177.4483,
   169.9718,
   162.8262,
   155.9961,
   149.4669,
   143.2248,
   137.2564,
   131.5493,
   126.0914,
   120.8713,
   115.8783,
   111.1018,
   106.5322,
   102.16,
   97.97624,
   90.14054,
   82.96171,
   76.38216,
   70.34959,
   64.81646,
   59.73952,
   55.07945,
   50.80045,
   46.86994,
   43.25824,
   39.93831,
   36.88549,
   34.07732,
   31.49329,
   29.11469,
   26.92445,
   23.04796,
   19.7545,
   16.95269,
   14.56605,
   12.53046,
   10.79211,
   9.305747,
   8.033305,
   6.006811,
   4.511243,
   3.402472,
   2.576825,
   1.959367,
   1.146048,
   0.680274,
   0.2497403,
   0.09640526,
   0.0389438,
   0.01639474,
   0.007166994,
   0.003243168,
   0.001514955,
   0.0007287263,
   0.0003601794,
   0.0001825658,
   9.473498e-05,
   5.02471e-05,
   2.720239e-05,
   1.501212e-05,
   8.435473e-06,
   4.821125e-06,
   0,
   4.821125e-06};
   graph = new TGraph(248,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fx24,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fy24);
   graph->SetName("Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24","Projection of Fit2D(phipsi-fit)",248,5.282,5.498);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->SetMaximum(1022.255);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]24);
   
   graph->Draw("fl");
   
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_fx25[247] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.33875,
   5.34,
   5.34125,
   5.3425,
   5.34375,
   5.345,
   5.345625,
   5.34625,
   5.346875,
   5.3475,
   5.348125,
   5.34875,
   5.349375,
   5.35,
   5.350625,
   5.350938,
   5.35125,
   5.351562,
   5.351875,
   5.352187,
   5.3525,
   5.352813,
   5.353125,
   5.353438,
   5.35375,
   5.354062,
   5.354375,
   5.354688,
   5.354844,
   5.355,
   5.355156,
   5.355313,
   5.355469,
   5.355625,
   5.355781,
   5.355937,
   5.356094,
   5.35625,
   5.356406,
   5.356563,
   5.356719,
   5.356875,
   5.357031,
   5.357188,
   5.357344,
   5.3575,
   5.357656,
   5.357812,
   5.357969,
   5.358125,
   5.358281,
   5.358438,
   5.358594,
   5.35875,
   5.358906,
   5.359063,
   5.359219,
   5.359375,
   5.359531,
   5.359687,
   5.359844,
   5.36,
   5.360156,
   5.360313,
   5.360625,
   5.360938,
   5.36125,
   5.361875,
   5.362188,
   5.362344,
   5.3625,
   5.362656,
   5.362813,
   5.362969,
   5.363125,
   5.363281,
   5.363437,
   5.363594,
   5.36375,
   5.363906,
   5.364063,
   5.364219,
   5.364375,
   5.364531,
   5.364688,
   5.364844,
   5.365,
   5.365156,
   5.365312,
   5.365391,
   5.365469,
   5.365547,
   5.365625,
   5.365703,
   5.365781,
   5.365859,
   5.365937,
   5.366016,
   5.366094,
   5.366172,
   5.36625,
   5.366328,
   5.366406,
   5.366484,
   5.366563,
   5.366641,
   5.366719,
   5.366797,
   5.366875,
   5.366953,
   5.367031,
   5.367109,
   5.367188,
   5.367266,
   5.367344,
   5.367422,
   5.3675,
   5.367578,
   5.367656,
   5.367734,
   5.367812,
   5.367891,
   5.367969,
   5.368047,
   5.368125,
   5.368281,
   5.368438,
   5.368594,
   5.36875,
   5.368906,
   5.369063,
   5.369219,
   5.369375,
   5.369531,
   5.369687,
   5.369844,
   5.37,
   5.370156,
   5.370313,
   5.370469,
   5.370625,
   5.370781,
   5.370938,
   5.37125,
   5.371562,
   5.371875,
   5.3725,
   5.372813,
   5.373125,
   5.373281,
   5.373437,
   5.373594,
   5.37375,
   5.373906,
   5.374063,
   5.374219,
   5.374375,
   5.374531,
   5.374688,
   5.374844,
   5.375,
   5.375156,
   5.375312,
   5.375469,
   5.375625,
   5.375781,
   5.375937,
   5.376094,
   5.37625,
   5.376406,
   5.376563,
   5.376719,
   5.376875,
   5.377031,
   5.377187,
   5.377344,
   5.3775,
   5.377656,
   5.377812,
   5.377969,
   5.378125,
   5.378281,
   5.378438,
   5.378594,
   5.37875,
   5.379062,
   5.379375,
   5.379687,
   5.38,
   5.380313,
   5.380625,
   5.380937,
   5.38125,
   5.381562,
   5.381875,
   5.382188,
   5.3825,
   5.382812,
   5.383125,
   5.383437,
   5.38375,
   5.384375,
   5.385,
   5.385625,
   5.38625,
   5.386875,
   5.3875,
   5.388125,
   5.38875,
   5.39,
   5.39125,
   5.3925,
   5.39375,
   5.395,
   5.3975,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.48,
   5.485,
   5.485};
   Double_t Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_fy25[247] = {
   0,
   176.8604,
   176.8604,
   174.7883,
   172.8802,
   171.1862,
   169.7888,
   168.8315,
   168.5804,
   168.8686,
   169.5698,
   170.8547,
   171.7947,
   172.9929,
   174.5105,
   176.4283,
   178.8535,
   181.9312,
   183.7744,
   185.8612,
   188.2293,
   190.924,
   193.9998,
   197.5228,
   201.5738,
   206.252,
   211.6809,
   214.7236,
   218.0149,
   221.5803,
   225.4491,
   229.6541,
   234.2329,
   239.2282,
   244.6888,
   250.6708,
   257.2387,
   264.4672,
   272.4427,
   281.2664,
   286.0323,
   291.0562,
   296.3559,
   301.9511,
   307.8631,
   314.1153,
   320.7329,
   327.7438,
   335.1783,
   343.0698,
   351.4547,
   360.3733,
   369.87,
   379.9935,
   390.798,
   402.3432,
   414.6956,
   427.9291,
   442.0818,
   456.8044,
   472.001,
   487.6684,
   503.8015,
   520.3944,
   537.4391,
   554.9264,
   572.8453,
   591.1833,
   609.9262,
   629.058,
   648.5612,
   668.4164,
   688.6025,
   709.097,
   729.8752,
   750.9112,
   793.6437,
   837.0535,
   880.8758,
   968.5916,
   1011.857,
   1033.198,
   1054.287,
   1075.081,
   1095.538,
   1115.614,
   1135.265,
   1154.448,
   1173.122,
   1191.243,
   1208.77,
   1225.662,
   1241.881,
   1257.386,
   1272.142,
   1286.111,
   1299.261,
   1311.558,
   1322.972,
   1333.474,
   1343.038,
   1347.46,
   1351.639,
   1355.572,
   1359.256,
   1362.689,
   1365.868,
   1368.793,
   1371.46,
   1373.868,
   1376.015,
   1377.901,
   1379.523,
   1380.881,
   1381.974,
   1382.801,
   1383.362,
   1383.656,
   1383.683,
   1383.442,
   1382.935,
   1382.161,
   1381.122,
   1379.816,
   1378.246,
   1376.413,
   1374.317,
   1371.96,
   1369.343,
   1366.468,
   1363.338,
   1359.953,
   1356.316,
   1352.429,
   1348.295,
   1343.917,
   1339.297,
   1329.343,
   1318.459,
   1306.671,
   1294.01,
   1280.505,
   1266.191,
   1251.102,
   1235.274,
   1218.744,
   1201.553,
   1183.739,
   1165.343,
   1146.408,
   1126.976,
   1107.09,
   1086.792,
   1066.126,
   1045.135,
   1002.353,
   958.7861,
   914.7669,
   826.6341,
   783.1072,
   740.2959,
   719.2337,
   698.4374,
   677.9325,
   657.7429,
   637.8909,
   618.397,
   599.2799,
   580.5568,
   562.2431,
   544.3525,
   527.0588,
   510.5483,
   494.7846,
   479.7321,
   465.3572,
   451.6278,
   438.5134,
   425.9851,
   414.0153,
   402.5779,
   391.6479,
   381.2017,
   371.2168,
   361.6717,
   352.546,
   343.8204,
   335.4763,
   327.4963,
   319.8635,
   312.5621,
   305.5768,
   298.8934,
   292.4979,
   286.3774,
   280.5193,
   274.9118,
   264.4039,
   254.7692,
   245.9314,
   237.8209,
   230.3744,
   223.5345,
   217.249,
   211.4702,
   206.1548,
   201.2635,
   196.7601,
   192.6121,
   188.7895,
   185.265,
   182.0139,
   179.0133,
   173.6827,
   169.128,
   165.2278,
   161.8803,
   159.0003,
   156.5164,
   154.3683,
   152.5055,
   149.4717,
   147.1472,
   145.3406,
   143.914,
   142.7679,
   141.0469,
   139.8028,
   138.0246,
   136.6739,
   135.5096,
   134.4508,
   133.4688,
   132.5527,
   131.6987,
   130.9049,
   130.1707,
   129.4958,
   128.88,
   128.3233,
   127.8256,
   127.387,
   127.0075,
   126.6869,
   126.6869,
   0,
   126.6869};
   graph = new TGraph(247,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_fx25,Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]_fy25);
   graph->SetName("Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25","Projection of Fit2D(phipsi-fit)",247,5.276,5.504);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->SetMaximum(1522.051);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBm24coRaux2_rng1_phipsimIfitcB_NormoBm24ccOmfitcB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[m24c|aux2_rng1_phipsi-fit]_Norm[m24c,mfit]25);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fx3005[36] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775};
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fy3005[36] = {
   154,
   147,
   143,
   187,
   195,
   167,
   194,
   174,
   174,
   209,
   256,
   454,
   1015,
   1312,
   891,
   338,
   186,
   150,
   147,
   137,
   139,
   116,
   143,
   135,
   139,
   113,
   114,
   142,
   126,
   128,
   131,
   149,
   132,
   107,
   138,
   145};
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_felx3005[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fely3005[36] = {
   11.91974,
   11.63466,
   11.46871,
   13.18393,
   13.47319,
   12.43252,
   13.43736,
   12.70038,
   12.70038,
   13.96548,
   15.50781,
   20.81314,
   31.36299,
   35.72499,
   29.35381,
   17.89157,
   13.14734,
   11.75765,
   11.63466,
   11.21537,
   11.30042,
   10.28193,
   11.46871,
   11.1297,
   11.30042,
   10.1419,
   10.18878,
   11.42686,
   10.7361,
   10.82475,
   10.95644,
   11.71679,
   11,
   9.856158,
   11.25798,
   11.55197};
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fehx3005[36] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fehy3005[36] = {
   12.91974,
   12.63466,
   12.46871,
   14.18393,
   14.47319,
   13.43252,
   14.43736,
   13.70038,
   13.70038,
   14.96548,
   16.50781,
   21.81314,
   32.36299,
   36.72499,
   30.35381,
   18.89157,
   14.14734,
   12.75765,
   12.63466,
   12.21537,
   12.30042,
   11.28193,
   12.46871,
   12.1297,
   12.30042,
   11.1419,
   11.18878,
   12.42686,
   11.7361,
   11.82475,
   11.95644,
   12.71679,
   12,
   10.85616,
   12.25798,
   12.55197};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fx3005,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fy3005,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_felx3005,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fehx3005,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fely3005,h_ds_1000_CutRange[aux2_rng1_phipsi-fit]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_phipsi-fit]");
   grae->SetTitle("Histogram of ds_1000_plot__mfit");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005","Histogram of ds_1000_plot__mfit",100,5.282,5.498);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->SetMinimum(87.42946);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->SetMaximum(1473.883);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_phipsimIfitcB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_phipsi-fit]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_18e12500__10 = new TH1D("frame_18e12500__10","A RooPlot of \"mfit\"",36,5.3,5.48);
   frame_18e12500__10->SetBinContent(1,1452.867);
   frame_18e12500__10->SetMinimum(0);
   frame_18e12500__10->SetMaximum(1800);
   frame_18e12500__10->SetEntries(2);
   frame_18e12500__10->SetDirectory(0);
   frame_18e12500__10->SetStats(0);
   frame_18e12500__10->SetMarkerStyle(20);
   frame_18e12500__10->GetXaxis()->SetNdivisions(505);
   frame_18e12500__10->GetXaxis()->SetLabelFont(132);
   frame_18e12500__10->GetXaxis()->SetLabelOffset(0.015);
   frame_18e12500__10->GetXaxis()->SetLabelSize(0.05);
   frame_18e12500__10->GetXaxis()->SetTitleSize(-1);
   frame_18e12500__10->GetXaxis()->SetTitleOffset(1);
   frame_18e12500__10->GetXaxis()->SetTitleFont(132);
   frame_18e12500__10->GetYaxis()->SetNdivisions(3000509);
   frame_18e12500__10->GetYaxis()->SetLabelFont(132);
   frame_18e12500__10->GetYaxis()->SetLabelSize(0.05);
   frame_18e12500__10->GetYaxis()->SetTitleSize(0.05);
   frame_18e12500__10->GetYaxis()->SetTitleFont(132);
   frame_18e12500__10->GetZaxis()->SetLabelFont(132);
   frame_18e12500__10->GetZaxis()->SetLabelSize(0.05);
   frame_18e12500__10->GetZaxis()->SetTitleSize(0.05);
   frame_18e12500__10->GetZaxis()->SetTitleOffset(1);
   frame_18e12500__10->GetZaxis()->SetTitleFont(132);
   frame_18e12500__10->Draw("AXISSAME");
   x->Modified();
   x->cd();
   x->SetSelected(x);
}


==> figs/Fig8b.C <==
void x4700_bsbasen2()
{
//=========Macro generated from canvas: x/Ostap
//=========  (Wed Sep 30 17:17:35 2020) by ROOT version 6.20/02
   TCanvas *x = new TCanvas("x", "Ostap",112,31,1002,873);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   x->SetHighLightColor(2);
   x->Range(0.9856024,-216.8675,1.063916,1590.361);
   x->SetFillColor(0);
   x->SetBorderMode(0);
   x->SetBorderSize(2);
   x->SetTickx(1);
   x->SetTicky(1);
   x->SetLeftMargin(0.12);
   x->SetRightMargin(0.05);
   x->SetTopMargin(0.05);
   x->SetBottomMargin(0.12);
   x->SetFrameBorderMode(0);
   x->SetFrameBorderMode(0);
   
   TH1D *frame_189aab40__5 = new TH1D("frame_189aab40__5","A RooPlot of \"m24c\"",32,0.995,1.06);
   frame_189aab40__5->SetBinContent(1,1161.685);
   frame_189aab40__5->SetMinimum(0);
   frame_189aab40__5->SetMaximum(1500);
   frame_189aab40__5->SetEntries(2);
   frame_189aab40__5->SetDirectory(0);
   frame_189aab40__5->SetStats(0);
   frame_189aab40__5->SetMarkerStyle(20);
   frame_189aab40__5->GetXaxis()->SetNdivisions(505);
   frame_189aab40__5->GetXaxis()->SetLabelFont(132);
   frame_189aab40__5->GetXaxis()->SetLabelOffset(0.015);
   frame_189aab40__5->GetXaxis()->SetLabelSize(0.05);
   frame_189aab40__5->GetXaxis()->SetTitleSize(-1);
   frame_189aab40__5->GetXaxis()->SetTitleOffset(1);
   frame_189aab40__5->GetXaxis()->SetTitleFont(132);
   frame_189aab40__5->GetYaxis()->SetNdivisions(3000506);
   frame_189aab40__5->GetYaxis()->SetLabelFont(132);
   frame_189aab40__5->GetYaxis()->SetLabelSize(0.05);
   frame_189aab40__5->GetYaxis()->SetTitleSize(0.05);
   frame_189aab40__5->GetYaxis()->SetTitleFont(132);
   frame_189aab40__5->GetZaxis()->SetLabelFont(132);
   frame_189aab40__5->GetZaxis()->SetLabelSize(0.05);
   frame_189aab40__5->GetZaxis()->SetTitleSize(0.05);
   frame_189aab40__5->GetZaxis()->SetTitleOffset(1);
   frame_189aab40__5->GetZaxis()->SetTitleFont(132);
   frame_189aab40__5->Draw("FUNC");
   
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fx11[122] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.032578,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fy11[122] = {
   0,
   36.68639,
   36.68639,
   37.20318,
   37.70768,
   38.2004,
   38.68181,
   39.15237,
   39.61248,
   40.06253,
   40.50289,
   40.9339,
   41.35587,
   41.76911,
   42.17389,
   42.57049,
   42.95915,
   43.34011,
   43.71361,
   44.07984,
   44.43902,
   44.79134,
   45.13699,
   45.47613,
   45.80894,
   46.13557,
   46.45618,
   46.77092,
   47.07991,
   47.38331,
   47.68122,
   47.97379,
   48.26112,
   48.54333,
   48.82053,
   49.36032,
   49.88127,
   50.38413,
   50.86959,
   51.33829,
   51.79083,
   52.22779,
   52.64969,
   53.05703,
   53.45028,
   53.82989,
   54.19628,
   54.54986,
   54.89098,
   55.22003,
   55.53733,
   55.84322,
   56.13801,
   56.42198,
   56.69543,
   56.95862,
   57.21182,
   57.45526,
   57.68919,
   57.91384,
   58.12943,
   58.33616,
   58.53425,
   58.72388,
   58.90524,
   59.07851,
   59.24388,
   59.4015,
   59.55154,
   59.69417,
   59.82952,
   59.95776,
   60.07902,
   60.19343,
   60.30115,
   60.40229,
   60.49698,
   60.58534,
   60.6675,
   60.74356,
   60.81365,
   60.87787,
   60.93633,
   60.98912,
   61.03636,
   61.07814,
   61.11455,
   61.1457,
   61.17166,
   61.19253,
   61.20839,
   61.22544,
   61.22346,
   61.20306,
   61.16485,
   61.10939,
   61.03723,
   60.94888,
   60.84485,
   60.72562,
   60.59164,
   60.44338,
   60.28124,
   60.10565,
   59.91699,
   59.71566,
   59.50203,
   59.27645,
   59.03926,
   58.7908,
   58.5314,
   58.26136,
   57.981,
   57.6906,
   57.39045,
   57.08083,
   56.762,
   56.43423,
   56.09777,
   56.09777,
   0,
   56.09777};
   TGraph *graph = new TGraph(122,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fx11,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]_fy11);
   graph->SetName("Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11","Projection of Fit2D(phipsi-fit)",122,0.9860625,1.068938);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->SetMaximum(67.34799);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBB_phipsimIfitcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BB_phipsi-fit]11);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fx12[252] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.00998,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.0129,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015249,
   1.015313,
   1.015376,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017725,
   1.017852,
   1.017979,
   1.018105,
   1.018169,
   1.018232,
   1.018296,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018582,
   1.018613,
   1.018645,
   1.018677,
   1.018708,
   1.01874,
   1.018772,
   1.018804,
   1.018835,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020073,
   1.020137,
   1.0202,
   1.020264,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020898,
   1.021025,
   1.021152,
   1.021216,
   1.021279,
   1.021343,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023438,
   1.023564,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fy12[252] = {
   0,
   0.155283,
   0.155283,
   0.2591797,
   0.4117204,
   0.6377628,
   0.7906162,
   0.979926,
   1.216461,
   1.515113,
   1.896882,
   2.127917,
   2.392069,
   2.695435,
   3.045534,
   3.451715,
   3.925698,
   4.482321,
   4.797354,
   5.140552,
   5.515165,
   5.924902,
   6.374018,
   6.867402,
   7.410693,
   8.010412,
   8.674126,
   9.41064,
   10.23023,
   11.14493,
   11.64226,
   12.16885,
   12.72685,
   13.31861,
   13.94666,
   14.61378,
   15.32296,
   16.07746,
   16.88084,
   17.73694,
   18.64994,
   19.62439,
   20.66521,
   21.77774,
   22.96773,
   24.24143,
   25.60553,
   27.06725,
   28.63429,
   29.45985,
   30.31486,
   31.20043,
   32.11768,
   33.06778,
   34.05191,
   35.07128,
   36.12712,
   37.22068,
   38.35322,
   39.52601,
   40.74031,
   41.9974,
   43.29853,
   44.64495,
   46.03786,
   47.47843,
   48.96779,
   50.507,
   52.09703,
   53.73876,
   55.43298,
   57.18032,
   58.98128,
   60.83616,
   62.74508,
   64.70794,
   66.72438,
   68.79376,
   70.91513,
   73.08721,
   75.30833,
   77.57645,
   79.88908,
   82.24328,
   84.63561,
   87.06213,
   89.51837,
   94.49933,
   99.53148,
   104.5588,
   109.5164,
   111.9467,
   114.332,
   116.6621,
   118.927,
   121.1162,
   123.2193,
   125.2258,
   126.1897,
   127.1257,
   128.0325,
   128.9088,
   129.7537,
   130.5658,
   131.344,
   132.0874,
   132.7947,
   133.4652,
   134.0978,
   134.6916,
   135.2457,
   135.7596,
   136.2323,
   136.6633,
   137.0519,
   137.3977,
   137.7002,
   137.959,
   138.1738,
   138.3444,
   138.4705,
   138.5523,
   138.5895,
   138.5823,
   138.5308,
   138.4351,
   138.2957,
   138.1129,
   137.8869,
   137.6185,
   137.308,
   136.9561,
   136.5635,
   136.131,
   135.6592,
   135.1492,
   134.6016,
   134.0176,
   133.3981,
   132.7441,
   132.0567,
   131.3369,
   130.586,
   129.805,
   128.1576,
   126.4043,
   124.555,
   122.6196,
   120.6079,
   118.5297,
   116.3948,
   114.2123,
   111.9913,
   109.7405,
   100.5957,
   96.0346,
   91.54179,
   89.3324,
   87.15278,
   85.00619,
   82.89544,
   80.82294,
   78.79072,
   76.80045,
   74.85348,
   72.95086,
   71.09335,
   69.28147,
   67.51553,
   65.79561,
   64.12164,
   62.49336,
   60.9104,
   59.37225,
   57.87831,
   56.42786,
   55.02014,
   53.6543,
   52.32945,
   51.04467,
   49.79898,
   48.59139,
   47.42091,
   46.2865,
   45.18716,
   44.12186,
   43.08957,
   42.08931,
   41.12006,
   40.18084,
   39.2707,
   37.53386,
   35.90222,
   34.3688,
   32.92701,
   31.57065,
   30.29389,
   29.09129,
   27.95778,
   26.88862,
   25.87943,
   24.92613,
   24.02493,
   23.17233,
   22.3651,
   21.60021,
   20.8749,
   20.18657,
   19.53286,
   18.91155,
   18.32059,
   17.75809,
   16.71155,
   15.75934,
   14.89057,
   14.09587,
   13.36707,
   12.6971,
   12.07979,
   11.50974,
   10.98221,
   10.49305,
   10.03858,
   9.615572,
   8.852727,
   8.185113,
   7.597261,
   7.076722,
   6.613391,
   6.198995,
   5.826716,
   5.490887,
   5.18677,
   4.658346,
   4.216274,
   3.842165,
   3.522325,
   3.246384,
   3.006364,
   2.610523,
   2.298934,
   2.048355,
   1.843157,
   1.672498,
   1.528647,
   1.405967,
   1.300258,
   1.208338,
   1.127809,
   1.127809,
   0,
   1.127809};
   graph = new TGraph(252,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fx12,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]_fy12);
   graph->SetName("Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12","Projection of Fit2D(phipsi-fit)",252,0.9860625,1.068938);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->SetMaximum(152.4484);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSB_phipsimIfitcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SB_phipsi-fit]12);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fx13[122] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9952539,
   0.9955078,
   0.9957617,
   0.9960156,
   0.9962695,
   0.9965234,
   0.9967773,
   0.9970313,
   0.9972852,
   0.9975391,
   0.997793,
   0.9980469,
   0.9983008,
   0.9985547,
   0.9988086,
   0.9990625,
   0.9993164,
   0.9995703,
   0.9998242,
   1.000078,
   1.000332,
   1.000586,
   1.00084,
   1.001094,
   1.001348,
   1.001602,
   1.001855,
   1.002109,
   1.002363,
   1.002617,
   1.002871,
   1.003125,
   1.003633,
   1.004141,
   1.004648,
   1.005156,
   1.005664,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010742,
   1.01125,
   1.011758,
   1.012266,
   1.012773,
   1.013281,
   1.013789,
   1.014297,
   1.014805,
   1.015313,
   1.01582,
   1.016328,
   1.016836,
   1.017344,
   1.017852,
   1.018359,
   1.018867,
   1.019375,
   1.019883,
   1.020391,
   1.020898,
   1.021406,
   1.021914,
   1.022422,
   1.02293,
   1.023438,
   1.023945,
   1.024453,
   1.024961,
   1.025469,
   1.025977,
   1.026484,
   1.026992,
   1.0275,
   1.028008,
   1.028516,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.032578,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.040703,
   1.041719,
   1.042734,
   1.04375,
   1.044766,
   1.045781,
   1.046797,
   1.047813,
   1.048828,
   1.049844,
   1.050859,
   1.051875,
   1.052891,
   1.053906,
   1.054922,
   1.055937,
   1.056953,
   1.057969,
   1.058984,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fy13[122] = {
   0,
   53.02394,
   53.02394,
   53.77089,
   54.50005,
   55.21219,
   55.90799,
   56.5881,
   57.25311,
   57.90359,
   58.54005,
   59.163,
   59.77289,
   60.37015,
   60.9552,
   61.52841,
   62.09015,
   62.64077,
   63.18059,
   63.70992,
   64.22906,
   64.73828,
   65.23785,
   65.72803,
   66.20904,
   66.68114,
   67.14452,
   67.59942,
   68.04602,
   68.48452,
   68.91511,
   69.33796,
   69.75325,
   70.16114,
   70.56179,
   71.34195,
   72.0949,
   72.8217,
   73.52335,
   74.20078,
   74.85486,
   75.4864,
   76.09618,
   76.68492,
   77.2533,
   77.80197,
   78.33153,
   78.84255,
   79.3356,
   79.81118,
   80.26979,
   80.7119,
   81.13796,
   81.54839,
   81.94361,
   82.32401,
   82.68996,
   83.04182,
   83.37993,
   83.70463,
   84.01622,
   84.31502,
   84.60131,
   84.87539,
   85.13752,
   85.38796,
   85.62696,
   85.85478,
   86.07164,
   86.27778,
   86.47342,
   86.65876,
   86.83401,
   86.99939,
   87.15507,
   87.30125,
   87.4381,
   87.56582,
   87.68456,
   87.79451,
   87.89581,
   87.98862,
   88.07311,
   88.14942,
   88.2177,
   88.27808,
   88.33071,
   88.37572,
   88.41324,
   88.44341,
   88.46634,
   88.49098,
   88.48811,
   88.45864,
   88.40341,
   88.32325,
   88.21895,
   88.09125,
   87.9409,
   87.76857,
   87.57493,
   87.36063,
   87.12629,
   86.8725,
   86.59984,
   86.30885,
   86.00008,
   85.67404,
   85.33122,
   84.97212,
   84.5972,
   84.20691,
   83.80169,
   83.38197,
   82.94815,
   82.50064,
   82.03983,
   81.5661,
   81.0798,
   81.0798,
   0,
   81.0798};
   graph = new TGraph(122,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fx13,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]_fy13);
   graph->SetName("Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13","Projection of Fit2D(phipsi-fit)",122,0.9860625,1.068938);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->SetMaximum(97.34008);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBBS_phipsimIfitcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[BS_phipsi-fit]13);
   
   graph->Draw("l");
   
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fx14[250] = {
   0.995,
   0.995,
   0.9970313,
   0.9990625,
   1.001094,
   1.002109,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.00668,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.00998,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.0129,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015249,
   1.015313,
   1.015376,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017725,
   1.017852,
   1.017979,
   1.018105,
   1.018169,
   1.018232,
   1.018296,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018582,
   1.018613,
   1.018645,
   1.018677,
   1.018708,
   1.01874,
   1.018772,
   1.018804,
   1.018835,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020073,
   1.020137,
   1.0202,
   1.020264,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020898,
   1.021025,
   1.021152,
   1.021216,
   1.021279,
   1.021343,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023247,
   1.023311,
   1.023438,
   1.023564,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.02585,
   1.025977,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.06};
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fy14[250] = {
   0.9220549,
   0,
   1.538983,
   2.444755,
   3.786973,
   4.694601,
   5.818704,
   7.223228,
   8.996589,
   11.2635,
   12.63536,
   14.20387,
   16.00523,
   18.08408,
   20.49594,
   23.31041,
   26.61558,
   28.48621,
   30.52409,
   32.74851,
   35.18149,
   37.84829,
   40.77796,
   44.00396,
   47.56504,
   51.50611,
   55.87945,
   60.7461,
   66.17749,
   69.13061,
   72.25745,
   75.57081,
   79.0846,
   82.81392,
   86.77518,
   90.98621,
   95.46638,
   100.2367,
   105.3202,
   110.7415,
   116.5277,
   122.708,
   129.3141,
   136.3801,
   143.9432,
   152.0431,
   160.7227,
   170.0276,
   174.9297,
   180.0067,
   185.2651,
   190.7116,
   196.3532,
   202.1969,
   208.2498,
   214.5193,
   221.0128,
   227.7377,
   234.7015,
   241.912,
   249.3764,
   257.1024,
   265.0973,
   273.3683,
   281.9223,
   290.7659,
   299.9056,
   309.347,
   319.0955,
   329.1556,
   339.5311,
   350.225,
   361.2391,
   372.5741,
   384.2294,
   396.2028,
   408.4906,
   421.0871,
   433.9846,
   447.1735,
   460.6413,
   474.3735,
   488.3525,
   502.5579,
   516.9664,
   531.5513,
   561.1277,
   591.0081,
   620.8596,
   650.2976,
   664.7287,
   678.892,
   692.7284,
   706.1769,
   719.1761,
   731.6639,
   743.5787,
   749.3022,
   754.8598,
   760.2441,
   765.448,
   770.4645,
   775.2866,
   779.9078,
   784.3217,
   788.5221,
   792.5031,
   796.2593,
   799.7852,
   803.0759,
   806.1269,
   808.9339,
   811.493,
   813.8007,
   815.8539,
   817.6501,
   819.1868,
   820.4623,
   821.4752,
   822.2245,
   822.7097,
   822.9307,
   822.8878,
   822.582,
   822.0143,
   821.1864,
   820.1005,
   818.759,
   817.1648,
   815.3212,
   813.2318,
   810.9007,
   808.3323,
   805.5311,
   802.5024,
   799.2513,
   795.7835,
   792.1049,
   788.2215,
   784.1396,
   779.8658,
   775.4067,
   770.7693,
   760.9871,
   750.5764,
   739.5954,
   728.103,
   716.1578,
   703.818,
   691.1406,
   678.1812,
   664.9933,
   651.6282,
   597.3276,
   570.244,
   543.5661,
   530.447,
   517.5046,
   504.7584,
   492.225,
   479.9187,
   467.8515,
   456.0335,
   444.4726,
   433.175,
   422.1453,
   411.3865,
   400.9006,
   390.6879,
   380.748,
   371.0794,
   361.68,
   352.5466,
   343.6757,
   335.0631,
   326.7041,
   318.5939,
   310.7271,
   303.0982,
   295.7014,
   288.5309,
   281.5807,
   274.8447,
   268.3169,
   261.9912,
   255.8616,
   249.9222,
   244.1668,
   238.5899,
   233.1856,
   222.8724,
   213.1838,
   204.0785,
   195.5173,
   187.4634,
   179.8821,
   172.7412,
   166.0105,
   159.662,
   153.6695,
   148.0089,
   142.6577,
   137.595,
   132.8017,
   128.2599,
   123.9531,
   119.8659,
   115.9842,
   112.2949,
   108.7859,
   105.4458,
   99.23156,
   93.5774,
   88.41877,
   83.69988,
   79.37236,
   75.39416,
   71.72862,
   68.3437,
   65.2113,
   62.3067,
   59.60812,
   57.09632,
   52.56662,
   48.6024,
   45.11179,
   42.02088,
   39.26966,
   36.80902,
   34.59847,
   32.60434,
   30.79853,
   27.6608,
   25.03582,
   22.81439,
   20.91522,
   19.27671,
   17.85149,
   15.50103,
   13.65084,
   12.16293,
   10.94449,
   9.931128,
   9.076958,
   8.348493,
   7.720804,
   7.174989,
   6.696816,
   0,
   6.696816};
   graph = new TGraph(250,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fx14,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]_fy14);
   graph->SetName("Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14","Projection of Fit2D(phipsi-fit)",250,0.9885,1.0665);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->SetMaximum(905.2237);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB_CompoBSS_phipsimIfitcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_Comp[SS_phipsi-fit]14);
   
   graph->Draw("fl");
   
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_fx15[247] = {
   0.9929687,
   0.9929687,
   0.995,
   0.9960156,
   0.9970313,
   0.9980469,
   0.9990625,
   1.001094,
   1.003125,
   1.004141,
   1.005156,
   1.006172,
   1.007187,
   1.007695,
   1.008203,
   1.008711,
   1.009219,
   1.009727,
   1.010234,
   1.010488,
   1.010742,
   1.010996,
   1.01125,
   1.011504,
   1.011758,
   1.012012,
   1.012266,
   1.01252,
   1.012773,
   1.013027,
   1.013154,
   1.013281,
   1.013408,
   1.013535,
   1.013662,
   1.013789,
   1.013916,
   1.014043,
   1.01417,
   1.014297,
   1.014424,
   1.014551,
   1.014678,
   1.014805,
   1.014932,
   1.015059,
   1.015186,
   1.015249,
   1.015313,
   1.015376,
   1.015439,
   1.015503,
   1.015566,
   1.01563,
   1.015693,
   1.015757,
   1.01582,
   1.015884,
   1.015947,
   1.016011,
   1.016074,
   1.016138,
   1.016201,
   1.016265,
   1.016328,
   1.016392,
   1.016455,
   1.016519,
   1.016582,
   1.016646,
   1.016709,
   1.016772,
   1.016836,
   1.016899,
   1.016963,
   1.017026,
   1.01709,
   1.017153,
   1.017217,
   1.01728,
   1.017344,
   1.017407,
   1.017471,
   1.017534,
   1.017598,
   1.017725,
   1.017852,
   1.017979,
   1.018105,
   1.018169,
   1.018232,
   1.018296,
   1.018359,
   1.018423,
   1.018486,
   1.01855,
   1.018613,
   1.018645,
   1.018677,
   1.018708,
   1.01874,
   1.018772,
   1.018804,
   1.018835,
   1.018867,
   1.018899,
   1.018931,
   1.018962,
   1.018994,
   1.019026,
   1.019058,
   1.019089,
   1.019121,
   1.019153,
   1.019185,
   1.019216,
   1.019248,
   1.01928,
   1.019312,
   1.019343,
   1.019375,
   1.019407,
   1.019438,
   1.01947,
   1.019502,
   1.019534,
   1.019565,
   1.019597,
   1.019629,
   1.019661,
   1.019692,
   1.019724,
   1.019756,
   1.019788,
   1.019819,
   1.019851,
   1.019883,
   1.019915,
   1.019946,
   1.019978,
   1.02001,
   1.020073,
   1.020137,
   1.0202,
   1.020264,
   1.020327,
   1.020391,
   1.020454,
   1.020518,
   1.020581,
   1.020645,
   1.020898,
   1.021025,
   1.021152,
   1.021216,
   1.021279,
   1.021343,
   1.021406,
   1.02147,
   1.021533,
   1.021597,
   1.02166,
   1.021724,
   1.021787,
   1.021851,
   1.021914,
   1.021978,
   1.022041,
   1.022104,
   1.022168,
   1.022231,
   1.022295,
   1.022358,
   1.022422,
   1.022485,
   1.022549,
   1.022612,
   1.022676,
   1.022739,
   1.022803,
   1.022866,
   1.02293,
   1.022993,
   1.023057,
   1.02312,
   1.023184,
   1.023311,
   1.023438,
   1.023564,
   1.023691,
   1.023818,
   1.023945,
   1.024072,
   1.024199,
   1.024326,
   1.024453,
   1.02458,
   1.024707,
   1.024834,
   1.024961,
   1.025088,
   1.025215,
   1.025342,
   1.025469,
   1.025596,
   1.025723,
   1.025977,
   1.02623,
   1.026484,
   1.026738,
   1.026992,
   1.027246,
   1.0275,
   1.027754,
   1.028008,
   1.028262,
   1.028516,
   1.02877,
   1.029023,
   1.029531,
   1.030039,
   1.030547,
   1.031055,
   1.031562,
   1.03207,
   1.032578,
   1.033086,
   1.033594,
   1.034609,
   1.035625,
   1.036641,
   1.037656,
   1.038672,
   1.039688,
   1.041719,
   1.04375,
   1.045781,
   1.047813,
   1.049844,
   1.051875,
   1.053906,
   1.055937,
   1.057969,
   1.06,
   1.06,
   1.062031,
   1.062031};
   Double_t Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_fy15[247] = {
   0,
   90.78766,
   90.78766,
   95.99295,
   100.8411,
   105.4055,
   109.7507,
   118.0254,
   126.1809,
   130.4159,
   134.9046,
   139.8061,
   145.3418,
   148.4426,
   151.8332,
   155.5795,
   159.7639,
   164.4903,
   169.8912,
   172.8962,
   176.1376,
   179.645,
   183.4525,
   187.5992,
   192.1306,
   197.0991,
   202.5661,
   208.6028,
   215.2928,
   222.7342,
   226.7719,
   231.0423,
   235.5629,
   240.3529,
   245.4332,
   250.8265,
   256.5573,
   262.6523,
   269.1407,
   276.0539,
   283.426,
   291.2942,
   299.6983,
   308.6817,
   318.2909,
   328.5759,
   339.5901,
   345.3884,
   351.3906,
   357.6045,
   364.0379,
   370.6987,
   377.5954,
   384.7362,
   392.1297,
   399.7845,
   407.7094,
   415.9131,
   424.4046,
   433.1926,
   442.2858,
   451.6928,
   461.422,
   471.4816,
   481.8794,
   492.6226,
   503.7181,
   515.172,
   526.9897,
   539.1756,
   551.7331,
   564.6644,
   577.9704,
   591.6502,
   605.7014,
   620.1196,
   634.8982,
   650.0282,
   665.4982,
   681.294,
   697.3982,
   713.7904,
   730.4469,
   747.3403,
   764.4396,
   799.1123,
   834.1389,
   869.1304,
   903.6375,
   920.5542,
   937.1578,
   953.3789,
   969.1467,
   984.3891,
   999.0337,
   1013.009,
   1026.243,
   1032.56,
   1038.667,
   1044.554,
   1050.215,
   1055.64,
   1060.824,
   1065.757,
   1070.435,
   1074.849,
   1078.995,
   1082.865,
   1086.456,
   1089.761,
   1092.777,
   1095.498,
   1097.923,
   1100.047,
   1101.867,
   1103.383,
   1104.591,
   1105.491,
   1106.083,
   1106.366,
   1106.341,
   1106.008,
   1105.369,
   1104.427,
   1103.182,
   1101.639,
   1099.801,
   1097.671,
   1095.254,
   1092.554,
   1089.577,
   1086.328,
   1082.813,
   1079.038,
   1075.01,
   1070.736,
   1066.222,
   1061.476,
   1056.506,
   1051.319,
   1045.924,
   1034.541,
   1022.423,
   1009.638,
   996.2557,
   982.344,
   967.9709,
   953.2032,
   938.1056,
   922.7407,
   907.1685,
   843.8953,
   812.335,
   781.2476,
   765.9603,
   750.8793,
   736.0271,
   721.4233,
   707.0847,
   693.0252,
   679.2565,
   665.788,
   652.6268,
   639.7784,
   627.2463,
   615.0326,
   603.138,
   591.5618,
   580.3025,
   569.3573,
   558.7227,
   548.3945,
   538.3678,
   528.6373,
   519.1971,
   510.0411,
   501.1628,
   492.5554,
   484.2121,
   476.126,
   468.29,
   460.6969,
   453.3397,
   446.2114,
   439.305,
   432.6134,
   419.8481,
   407.8625,
   396.6056,
   386.0292,
   376.0875,
   366.7376,
   357.9389,
   349.6538,
   341.847,
   334.4857,
   327.5395,
   320.98,
   314.7812,
   308.9185,
   303.3696,
   298.1136,
   293.1312,
   288.4045,
   283.917,
   279.6534,
   271.742,
   264.5687,
   258.0462,
   252.0991,
   246.6622,
   241.6791,
   237.1007,
   232.8841,
   228.992,
   225.3915,
   222.0538,
   218.9535,
   216.0681,
   210.8646,
   206.3089,
   202.294,
   198.7335,
   195.5578,
   192.7095,
   190.1416,
   187.815,
   185.6969,
   181.9808,
   178.8204,
   176.0892,
   173.6937,
   171.5632,
   169.6436,
   166.2781,
   163.3573,
   160.7281,
   158.2898,
   155.9741,
   153.7342,
   151.5371,
   149.3597,
   147.1852,
   145.0022,
   145.0022,
   0,
   145.0022};
   graph = new TGraph(247,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_fx15,Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]_fy15);
   graph->SetName("Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]");
   graph->SetTitle("Projection of Fit2D(phipsi-fit)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15 = new TH1F("Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15","Projection of Fit2D(phipsi-fit)",247,0.9860625,1.068938);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->SetMinimum(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->SetMaximum(1217.003);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->SetDirectory(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->SetStats(0);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->SetMarkerStyle(20);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_phipsimIfit_IntoBmfitoRaux2_rng2_phipsimIfitcB_NormoBm24ccOmfitcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_phipsi-fit_Int[mfit|aux2_rng2_phipsi-fit]_Norm[m24c,mfit]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fx3003[32] = {
   0.9960156,
   0.9980469,
   1.000078,
   1.002109,
   1.004141,
   1.006172,
   1.008203,
   1.010234,
   1.012266,
   1.014297,
   1.016328,
   1.018359,
   1.020391,
   1.022422,
   1.024453,
   1.026484,
   1.028516,
   1.030547,
   1.032578,
   1.034609,
   1.036641,
   1.038672,
   1.040703,
   1.042734,
   1.044766,
   1.046797,
   1.048828,
   1.050859,
   1.052891,
   1.054922,
   1.056953,
   1.058984};
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fy3003[32] = {
   90,
   107,
   112,
   136,
   136,
   136,
   145,
   171,
   203,
   283,
   502,
   969,
   948,
   529,
   344,
   248,
   222,
   186,
   174,
   176,
   164,
   191,
   161,
   141,
   166,
   159,
   145,
   179,
   161,
   169,
   158,
   139};
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_felx3003[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fely3003[32] = {
   9.469177,
   9.856158,
   10.09481,
   11.17262,
   11.17262,
   11.17262,
   11.55197,
   12.58625,
   13.75658,
   16.33003,
   21.91093,
   30.63278,
   30.29367,
   22.50543,
   18.05398,
   15.25595,
   14.40805,
   13.14734,
   12.70038,
   12.77592,
   12.31601,
   13.32932,
   12.19843,
   11.38486,
   12.3938,
   12.11943,
   11.55197,
   12.88843,
   12.19843,
   12.50961,
   12.07975,
   11.30042};
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fehx3003[32] = {
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625,
   0.001015625};
   Double_t h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fehy3003[32] = {
   10.522,
   10.85616,
   11.09481,
   12.17262,
   12.17262,
   12.17262,
   12.55197,
   13.58625,
   14.75658,
   17.33003,
   22.91093,
   31.63278,
   31.29367,
   23.50543,
   19.05398,
   16.25595,
   15.40805,
   14.14734,
   13.70038,
   13.77592,
   13.31601,
   14.32932,
   13.19843,
   12.38486,
   13.3938,
   13.11943,
   12.55197,
   13.88843,
   13.19843,
   13.50961,
   13.07975,
   12.30042};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(32,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fx3003,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fy3003,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_felx3003,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fehx3003,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fely3003,h_ds_1000_CutRange[aux2_rng2_phipsi-fit]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_phipsi-fit]");
   grae->SetTitle("Histogram of ds_1000_plot__m24c");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003","Histogram of ds_1000_plot__m24c",100,0.9885,1.0665);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->SetMinimum(72.47774);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->SetMaximum(1092.643);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_phipsimIfitcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_phipsi-fit]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_189aab40__6 = new TH1D("frame_189aab40__6","A RooPlot of \"m24c\"",32,0.995,1.06);
   frame_189aab40__6->SetBinContent(1,1161.685);
   frame_189aab40__6->SetMinimum(0);
   frame_189aab40__6->SetMaximum(1500);
   frame_189aab40__6->SetEntries(2);
   frame_189aab40__6->SetDirectory(0);
   frame_189aab40__6->SetStats(0);
   frame_189aab40__6->SetMarkerStyle(20);
   frame_189aab40__6->GetXaxis()->SetNdivisions(505);
   frame_189aab40__6->GetXaxis()->SetLabelFont(132);
   frame_189aab40__6->GetXaxis()->SetLabelOffset(0.015);
   frame_189aab40__6->GetXaxis()->SetLabelSize(0.05);
   frame_189aab40__6->GetXaxis()->SetTitleSize(-1);
   frame_189aab40__6->GetXaxis()->SetTitleOffset(1);
   frame_189aab40__6->GetXaxis()->SetTitleFont(132);
   frame_189aab40__6->GetYaxis()->SetNdivisions(3000506);
   frame_189aab40__6->GetYaxis()->SetLabelFont(132);
   frame_189aab40__6->GetYaxis()->SetLabelSize(0.05);
   frame_189aab40__6->GetYaxis()->SetTitleSize(0.05);
   frame_189aab40__6->GetYaxis()->SetTitleFont(132);
   frame_189aab40__6->GetZaxis()->SetLabelFont(132);
   frame_189aab40__6->GetZaxis()->SetLabelSize(0.05);
   frame_189aab40__6->GetZaxis()->SetTitleSize(0.05);
   frame_189aab40__6->GetZaxis()->SetTitleOffset(1);
   frame_189aab40__6->GetZaxis()->SetTitleFont(132);
   frame_189aab40__6->Draw("AXISSAME");
   x->Modified();
   x->cd();
   x->SetSelected(x);
}


==> figs/Fig9a.C <==
void mjpsiphi_all3n()
{
//=========Macro generated from canvas: xxx/Ostap
//=========  (Mon Oct 12 18:32:04 2020) by ROOT version 6.20/02
   TCanvas *xxx = new TCanvas("xxx", "Ostap",164,92,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   xxx->SetHighLightColor(2);
   xxx->Range(3.955542,-40.36145,5.076024,212.6506);
   xxx->SetFillColor(0);
   xxx->SetBorderMode(0);
   xxx->SetBorderSize(2);
   xxx->SetTickx(1);
   xxx->SetTicky(1);
   xxx->SetLeftMargin(0.12);
   xxx->SetRightMargin(0.05);
   xxx->SetTopMargin(0.05);
   xxx->SetBottomMargin(0.12);
   xxx->SetFrameBorderMode(0);
   xxx->SetFrameBorderMode(0);
   
   TH1F *h_1000__3 = new TH1F("h_1000__3","",62,4.09,5.02);
   h_1000__3->SetBinContent(2,4.782161);
   h_1000__3->SetBinContent(3,36.37239);
   h_1000__3->SetBinContent(4,54.13483);
   h_1000__3->SetBinContent(5,67.08154);
   h_1000__3->SetBinContent(6,77.3409);
   h_1000__3->SetBinContent(7,85.96409);
   h_1000__3->SetBinContent(8,93.73241);
   h_1000__3->SetBinContent(9,100.4248);
   h_1000__3->SetBinContent(10,105.8234);
   h_1000__3->SetBinContent(11,110.5611);
   h_1000__3->SetBinContent(12,113.6553);
   h_1000__3->SetBinContent(13,116.2249);
   h_1000__3->SetBinContent(14,117.7563);
   h_1000__3->SetBinContent(15,118.1922);
   h_1000__3->SetBinContent(16,117.625);
   h_1000__3->SetBinContent(17,116.6373);
   h_1000__3->SetBinContent(18,114.4631);
   h_1000__3->SetBinContent(19,111.474);
   h_1000__3->SetBinContent(20,107.2496);
   h_1000__3->SetBinContent(21,103.2546);
   h_1000__3->SetBinContent(22,98.54902);
   h_1000__3->SetBinContent(23,93.41861);
   h_1000__3->SetBinContent(24,88.33824);
   h_1000__3->SetBinContent(25,82.20371);
   h_1000__3->SetBinContent(26,76.79247);
   h_1000__3->SetBinContent(27,70.71328);
   h_1000__3->SetBinContent(28,64.95997);
   h_1000__3->SetBinContent(29,59.36415);
   h_1000__3->SetBinContent(30,53.92523);
   h_1000__3->SetBinContent(31,48.30262);
   h_1000__3->SetBinContent(32,43.2096);
   h_1000__3->SetBinContent(33,38.66294);
   h_1000__3->SetBinContent(34,34.15631);
   h_1000__3->SetBinContent(35,30.07595);
   h_1000__3->SetBinContent(36,26.44893);
   h_1000__3->SetBinContent(37,22.97174);
   h_1000__3->SetBinContent(38,19.92346);
   h_1000__3->SetBinContent(39,17.33795);
   h_1000__3->SetBinContent(40,14.88019);
   h_1000__3->SetBinContent(41,12.70562);
   h_1000__3->SetBinContent(42,10.83603);
   h_1000__3->SetBinContent(43,9.358552);
   h_1000__3->SetBinContent(44,8.038564);
   h_1000__3->SetBinContent(45,6.997056);
   h_1000__3->SetBinContent(46,6.073889);
   h_1000__3->SetBinContent(47,5.241096);
   h_1000__3->SetBinContent(48,4.501914);
   h_1000__3->SetBinContent(49,3.956138);
   h_1000__3->SetBinContent(50,3.450103);
   h_1000__3->SetBinContent(51,2.995879);
   h_1000__3->SetBinContent(52,2.620842);
   h_1000__3->SetBinContent(53,2.305564);
   h_1000__3->SetBinContent(54,1.90786);
   h_1000__3->SetBinContent(55,1.589049);
   h_1000__3->SetBinContent(56,1.266117);
   h_1000__3->SetBinContent(57,1.001472);
   h_1000__3->SetBinContent(58,0.76597);
   h_1000__3->SetBinContent(59,0.5266412);
   h_1000__3->SetBinContent(60,0.3612011);
   h_1000__3->SetBinContent(61,0.1951722);
   h_1000__3->SetBinContent(62,0.0950839);
   h_1000__3->SetBinError(2,0.03752013);
   h_1000__3->SetBinError(3,0.1034756);
   h_1000__3->SetBinError(4,0.1262381);
   h_1000__3->SetBinError(5,0.1405251);
   h_1000__3->SetBinError(6,0.1508887);
   h_1000__3->SetBinError(7,0.1590782);
   h_1000__3->SetBinError(8,0.1661105);
   h_1000__3->SetBinError(9,0.1719383);
   h_1000__3->SetBinError(10,0.1764993);
   h_1000__3->SetBinError(11,0.180407);
   h_1000__3->SetBinError(12,0.1829141);
   h_1000__3->SetBinError(13,0.1849702);
   h_1000__3->SetBinError(14,0.1861848);
   h_1000__3->SetBinError(15,0.1865291);
   h_1000__3->SetBinError(16,0.186081);
   h_1000__3->SetBinError(17,0.1852981);
   h_1000__3->SetBinError(18,0.1835629);
   h_1000__3->SetBinError(19,0.1811503);
   h_1000__3->SetBinError(20,0.1776847);
   h_1000__3->SetBinError(21,0.174344);
   h_1000__3->SetBinError(22,0.170325);
   h_1000__3->SetBinError(23,0.1658322);
   h_1000__3->SetBinError(24,0.16126);
   h_1000__3->SetBinError(25,0.15556);
   h_1000__3->SetBinError(26,0.1503528);
   h_1000__3->SetBinError(27,0.1442789);
   h_1000__3->SetBinError(28,0.138285);
   h_1000__3->SetBinError(29,0.1321948);
   h_1000__3->SetBinError(30,0.1259935);
   h_1000__3->SetBinError(31,0.1192443);
   h_1000__3->SetBinError(32,0.1127827);
   h_1000__3->SetBinError(33,0.1066841);
   h_1000__3->SetBinError(34,0.1002739);
   h_1000__3->SetBinError(35,0.094094);
   h_1000__3->SetBinError(36,0.08823812);
   h_1000__3->SetBinError(37,0.08223358);
   h_1000__3->SetBinError(38,0.0765834);
   h_1000__3->SetBinError(39,0.07144158);
   h_1000__3->SetBinError(40,0.06618453);
   h_1000__3->SetBinError(41,0.06115757);
   h_1000__3->SetBinError(42,0.05647905);
   h_1000__3->SetBinError(43,0.05248758);
   h_1000__3->SetBinError(44,0.04864537);
   h_1000__3->SetBinError(45,0.04538475);
   h_1000__3->SetBinError(46,0.04228493);
   h_1000__3->SetBinError(47,0.03927926);
   h_1000__3->SetBinError(48,0.03640414);
   h_1000__3->SetBinError(49,0.0341262);
   h_1000__3->SetBinError(50,0.03186899);
   h_1000__3->SetBinError(51,0.02969712);
   h_1000__3->SetBinError(52,0.02777619);
   h_1000__3->SetBinError(53,0.02605198);
   h_1000__3->SetBinError(54,0.02369875);
   h_1000__3->SetBinError(55,0.02162823);
   h_1000__3->SetBinError(56,0.01930586);
   h_1000__3->SetBinError(57,0.01717005);
   h_1000__3->SetBinError(58,0.01501613);
   h_1000__3->SetBinError(59,0.01245116);
   h_1000__3->SetBinError(60,0.01031162);
   h_1000__3->SetBinError(61,0.007579861);
   h_1000__3->SetBinError(62,0.00529061);
   h_1000__3->SetMinimum(-10);
   h_1000__3->SetMaximum(200);
   h_1000__3->SetEntries(1.000006e+07);
   h_1000__3->SetStats(0);
   h_1000__3->SetLineColor(8);
   h_1000__3->SetLineWidth(3);
   h_1000__3->SetMarkerColor(8);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(-1);
   h_1000__3->GetXaxis()->SetTitleOffset(1);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetNdivisions(3000506);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.05);
   h_1000__3->GetYaxis()->SetTitleFont(132);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.05);
   h_1000__3->GetZaxis()->SetTitleOffset(1);
   h_1000__3->GetZaxis()->SetTitleFont(132);
   h_1000__3->Draw("histo C");
   
   TH1F *h3__4 = new TH1F("h3__4","",62,4.09,5.02);
   h3__4->SetBinContent(1,-0.1344533);
   h3__4->SetBinContent(2,1.988954);
   h3__4->SetBinContent(3,37.44056);
   h3__4->SetBinContent(4,71.37578);
   h3__4->SetBinContent(5,72.05396);
   h3__4->SetBinContent(6,44.21788);
   h3__4->SetBinContent(7,87.54652);
   h3__4->SetBinContent(8,69.37798);
   h3__4->SetBinContent(9,72.64062);
   h3__4->SetBinContent(10,77.02702);
   h3__4->SetBinContent(11,92.10187);
   h3__4->SetBinContent(12,122.6125);
   h3__4->SetBinContent(13,98.19372);
   h3__4->SetBinContent(14,115.1894);
   h3__4->SetBinContent(15,101.6289);
   h3__4->SetBinContent(16,105.1559);
   h3__4->SetBinContent(17,136.6036);
   h3__4->SetBinContent(18,125.7101);
   h3__4->SetBinContent(19,128.4886);
   h3__4->SetBinContent(20,81.62725);
   h3__4->SetBinContent(21,106.3874);
   h3__4->SetBinContent(22,75.2142);
   h3__4->SetBinContent(23,72.05437);
   h3__4->SetBinContent(24,91.70648);
   h3__4->SetBinContent(25,76.20735);
   h3__4->SetBinContent(26,95.09832);
   h3__4->SetBinContent(27,82.75247);
   h3__4->SetBinContent(28,53.49803);
   h3__4->SetBinContent(29,70.67641);
   h3__4->SetBinContent(30,51.0332);
   h3__4->SetBinContent(31,51.90889);
   h3__4->SetBinContent(32,35.73513);
   h3__4->SetBinContent(33,35.77824);
   h3__4->SetBinContent(34,36.77588);
   h3__4->SetBinContent(35,31.95973);
   h3__4->SetBinContent(36,26.84949);
   h3__4->SetBinContent(37,13.27505);
   h3__4->SetBinContent(38,19.13416);
   h3__4->SetBinContent(39,16.59215);
   h3__4->SetBinContent(40,13.52287);
   h3__4->SetBinContent(41,34.64131);
   h3__4->SetBinContent(42,21.11142);
   h3__4->SetBinContent(43,45.07895);
   h3__4->SetBinContent(44,39.90596);
   h3__4->SetBinContent(45,26.18791);
   h3__4->SetBinContent(46,16.88975);
   h3__4->SetBinContent(47,15.28341);
   h3__4->SetBinContent(48,5.633779);
   h3__4->SetBinContent(49,11.18506);
   h3__4->SetBinContent(50,8.072678);
   h3__4->SetBinContent(51,7.974256);
   h3__4->SetBinContent(52,-0.7970343);
   h3__4->SetBinContent(53,3.047426);
   h3__4->SetBinContent(54,11.39072);
   h3__4->SetBinContent(55,0.1498387);
   h3__4->SetBinContent(56,2.101124);
   h3__4->SetBinContent(57,-0.7397314);
   h3__4->SetBinContent(58,-0.9582082);
   h3__4->SetBinContent(59,-1.275726);
   h3__4->SetBinContent(60,-0.5354641);
   h3__4->SetBinContent(61,2.231169);
   h3__4->SetBinContent(62,0.1890168);
   h3__4->SetBinError(1,0.3891646);
   h3__4->SetBinError(2,2.804522);
   h3__4->SetBinError(3,7.433359);
   h3__4->SetBinError(4,10.35607);
   h3__4->SetBinError(5,11.2079);
   h3__4->SetBinError(6,9.717205);
   h3__4->SetBinError(7,12.29856);
   h3__4->SetBinError(8,11.45429);
   h3__4->SetBinError(9,11.66172);
   h3__4->SetBinError(10,12.716);
   h3__4->SetBinError(11,13.39061);
   h3__4->SetBinError(12,14.61846);
   h3__4->SetBinError(13,14.34132);
   h3__4->SetBinError(14,14.76428);
   h3__4->SetBinError(15,14.16683);
   h3__4->SetBinError(16,14.3242);
   h3__4->SetBinError(17,15.67881);
   h3__4->SetBinError(18,15.63032);
   h3__4->SetBinError(19,15.37337);
   h3__4->SetBinError(20,13.28174);
   h3__4->SetBinError(21,14.4004);
   h3__4->SetBinError(22,13.53689);
   h3__4->SetBinError(23,13.03349);
   h3__4->SetBinError(24,13.57638);
   h3__4->SetBinError(25,12.57368);
   h3__4->SetBinError(26,13.42068);
   h3__4->SetBinError(27,13.41106);
   h3__4->SetBinError(28,11.11131);
   h3__4->SetBinError(29,11.92941);
   h3__4->SetBinError(30,11.11598);
   h3__4->SetBinError(31,11.10844);
   h3__4->SetBinError(32,10.20144);
   h3__4->SetBinError(33,9.049682);
   h3__4->SetBinError(34,9.660392);
   h3__4->SetBinError(35,9.391294);
   h3__4->SetBinError(36,8.98245);
   h3__4->SetBinError(37,7.840401);
   h3__4->SetBinError(38,7.929153);
   h3__4->SetBinError(39,8.126241);
   h3__4->SetBinError(40,7.45569);
   h3__4->SetBinError(41,10.14201);
   h3__4->SetBinError(42,8.399408);
   h3__4->SetBinError(43,9.575278);
   h3__4->SetBinError(44,9.280293);
   h3__4->SetBinError(45,7.99016);
   h3__4->SetBinError(46,7.572704);
   h3__4->SetBinError(47,6.775023);
   h3__4->SetBinError(48,5.747239);
   h3__4->SetBinError(49,5.473494);
   h3__4->SetBinError(50,4.995922);
   h3__4->SetBinError(51,4.82653);
   h3__4->SetBinError(52,3.010033);
   h3__4->SetBinError(53,3.087654);
   h3__4->SetBinError(54,4.176115);
   h3__4->SetBinError(55,1.768431);
   h3__4->SetBinError(56,1.888301);
   h3__4->SetBinError(57,0.7307815);
   h3__4->SetBinError(58,0.6704933);
   h3__4->SetBinError(59,0.7505468);
   h3__4->SetBinError(60,0.5986084);
   h3__4->SetBinError(61,1.493985);
   h3__4->SetBinError(62,0.1106414);
   h3__4->SetEntries(17483);
   h3__4->SetStats(0);
   h3__4->SetMarkerStyle(20);
   h3__4->GetXaxis()->SetNdivisions(505);
   h3__4->GetXaxis()->SetLabelFont(132);
   h3__4->GetXaxis()->SetLabelOffset(0.015);
   h3__4->GetXaxis()->SetLabelSize(0.05);
   h3__4->GetXaxis()->SetTitleSize(-1);
   h3__4->GetXaxis()->SetTitleOffset(1);
   h3__4->GetXaxis()->SetTitleFont(132);
   h3__4->GetYaxis()->SetLabelFont(132);
   h3__4->GetYaxis()->SetLabelSize(0.05);
   h3__4->GetYaxis()->SetTitleSize(0.05);
   h3__4->GetYaxis()->SetTitleFont(132);
   h3__4->GetZaxis()->SetLabelFont(132);
   h3__4->GetZaxis()->SetLabelSize(0.05);
   h3__4->GetZaxis()->SetTitleSize(0.05);
   h3__4->GetZaxis()->SetTitleOffset(1);
   h3__4->GetZaxis()->SetTitleFont(132);
   h3__4->Draw("same");
   TLine *line = new TLine(4.09,0,5.02,0);
   line->SetLineStyle(2);
   line->Draw();
   xxx->Modified();
   xxx->cd();
   xxx->SetSelected(xxx);
}


==> figs/Fig9b.C <==
void mjpsipi3n()
{
//=========Macro generated from canvas: xxx/Ostap
//=========  (Mon Oct 12 18:49:42 2020) by ROOT version 6.20/02
   TCanvas *xxx = new TCanvas("xxx", "Ostap",112,27,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   xxx->SetHighLightColor(2);
   xxx->Range(1.195422,-57.83133,2.400241,424.0964);
   xxx->SetFillColor(0);
   xxx->SetBorderMode(0);
   xxx->SetBorderSize(2);
   xxx->SetTickx(1);
   xxx->SetTicky(1);
   xxx->SetLeftMargin(0.12);
   xxx->SetRightMargin(0.05);
   xxx->SetTopMargin(0.05);
   xxx->SetBottomMargin(0.12);
   xxx->SetFrameBorderMode(0);
   xxx->SetFrameBorderMode(0);
   
   TH1F *h_1000__1 = new TH1F("h_1000__1","",25,1.34,2.34);
   h_1000__1->SetBinContent(1,0.2021538);
   h_1000__1->SetBinContent(2,1.173183);
   h_1000__1->SetBinContent(3,2.750674);
   h_1000__1->SetBinContent(4,4.390367);
   h_1000__1->SetBinContent(5,6.211479);
   h_1000__1->SetBinContent(6,8.027409);
   h_1000__1->SetBinContent(7,10.33749);
   h_1000__1->SetBinContent(8,14.08511);
   h_1000__1->SetBinContent(9,18.69146);
   h_1000__1->SetBinContent(10,21.7324);
   h_1000__1->SetBinContent(11,22.23347);
   h_1000__1->SetBinContent(12,19.87673);
   h_1000__1->SetBinContent(13,17.9053);
   h_1000__1->SetBinContent(14,16.61981);
   h_1000__1->SetBinContent(15,14.67257);
   h_1000__1->SetBinContent(16,12.10331);
   h_1000__1->SetBinContent(17,10.41179);
   h_1000__1->SetBinContent(18,8.272758);
   h_1000__1->SetBinContent(19,4.006793);
   h_1000__1->SetBinContent(20,0.4267692);
   h_1000__1->SetBinError(1,0.01868913);
   h_1000__1->SetBinError(2,0.04502265);
   h_1000__1->SetBinError(3,0.06893943);
   h_1000__1->SetBinError(4,0.08709605);
   h_1000__1->SetBinError(5,0.1035966);
   h_1000__1->SetBinError(6,0.1177703);
   h_1000__1->SetBinError(7,0.1336459);
   h_1000__1->SetBinError(8,0.1560013);
   h_1000__1->SetBinError(9,0.1797089);
   h_1000__1->SetBinError(10,0.1937769);
   h_1000__1->SetBinError(11,0.195998);
   h_1000__1->SetBinError(12,0.1853193);
   h_1000__1->SetBinError(13,0.1758891);
   h_1000__1->SetBinError(14,0.1694576);
   h_1000__1->SetBinError(15,0.1592213);
   h_1000__1->SetBinError(16,0.1446106);
   h_1000__1->SetBinError(17,0.1341253);
   h_1000__1->SetBinError(18,0.1195565);
   h_1000__1->SetBinError(19,0.08320444);
   h_1000__1->SetBinError(20,0.02715468);
   h_1000__1->SetMinimum(0);
   h_1000__1->SetMaximum(400);
   h_1000__1->SetEntries(123957);
   h_1000__1->SetStats(0);
   h_1000__1->SetLineColor(9);
   h_1000__1->SetLineStyle(11);
   h_1000__1->SetLineWidth(3);
   h_1000__1->SetMarkerStyle(24);
   h_1000__1->GetXaxis()->SetNdivisions(505);
   h_1000__1->GetXaxis()->SetLabelFont(132);
   h_1000__1->GetXaxis()->SetLabelOffset(0.015);
   h_1000__1->GetXaxis()->SetLabelSize(0.05);
   h_1000__1->GetXaxis()->SetTitleSize(-1);
   h_1000__1->GetXaxis()->SetTitleOffset(1);
   h_1000__1->GetXaxis()->SetTitleFont(132);
   h_1000__1->GetYaxis()->SetNdivisions(3000505);
   h_1000__1->GetYaxis()->SetLabelFont(132);
   h_1000__1->GetYaxis()->SetLabelSize(0.05);
   h_1000__1->GetYaxis()->SetTitleSize(0.05);
   h_1000__1->GetYaxis()->SetTitleFont(132);
   h_1000__1->GetZaxis()->SetLabelFont(132);
   h_1000__1->GetZaxis()->SetLabelSize(0.05);
   h_1000__1->GetZaxis()->SetTitleSize(0.05);
   h_1000__1->GetZaxis()->SetTitleOffset(1);
   h_1000__1->GetZaxis()->SetTitleFont(132);
   h_1000__1->Draw("histo L");
   
   Double_t Graph0_fx1[237] = {
   1.33,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.675,
   1.68,
   1.685,
   1.69,
   1.695,
   1.7,
   1.705,
   1.71,
   1.715,
   1.72,
   1.725,
   1.73,
   1.735,
   1.74,
   1.745,
   1.75,
   1.755,
   1.76,
   1.765,
   1.77,
   1.775,
   1.78,
   1.785,
   1.79,
   1.795,
   1.8,
   1.805,
   1.81,
   1.815,
   1.82,
   1.825,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.91,
   1.92,
   1.93,
   1.94,
   1.95,
   1.955,
   1.96,
   1.965,
   1.97,
   1.975,
   1.98,
   1.985,
   1.99,
   1.995,
   2,
   2.005,
   2.01,
   2.015,
   2.02,
   2.025,
   2.03,
   2.035,
   2.04,
   2.045,
   2.05,
   2.055,
   2.06,
   2.065,
   2.07,
   2.075,
   2.08,
   2.085,
   2.09,
   2.095,
   2.1,
   2.105,
   2.11,
   2.115,
   2.12,
   2.125,
   2.13,
   2.135,
   2.14,
   2.145,
   2.15,
   2.155,
   2.16,
   2.165,
   2.17,
   2.175,
   2.18,
   2.1825,
   2.185,
   2.1875,
   2.19,
   2.1925,
   2.195,
   2.1975,
   2.2,
   2.2025,
   2.205,
   2.2075,
   2.21,
   2.2125,
   2.215,
   2.2175,
   2.22,
   2.22125,
   2.2225,
   2.22375,
   2.225,
   2.22625,
   2.2275,
   2.22875,
   2.23,
   2.23125,
   2.2325,
   2.23375,
   2.235,
   2.23625,
   2.2375,
   2.23875,
   2.24,
   2.24125,
   2.2425,
   2.24375,
   2.245,
   2.24625,
   2.2475,
   2.24875,
   2.249375,
   2.25,
   2.250625,
   2.25125,
   2.251875,
   2.2525,
   2.253125,
   2.25375,
   2.254375,
   2.255,
   2.255625,
   2.25625,
   2.256875,
   2.2575,
   2.258125,
   2.25875,
   2.259375,
   2.26,
   2.260625,
   2.26125,
   2.261875,
   2.262187,
   2.2625,
   2.262812,
   2.263125,
   2.263437,
   2.26375,
   2.264062,
   2.264375,
   2.264687,
   2.265,
   2.265312,
   2.265625,
   2.265937,
   2.26625,
   2.266563,
   2.266875,
   2.267187,
   2.267344,
   2.2675,
   2.267656,
   2.267812,
   2.267969,
   2.268125,
   2.268281,
   2.268438,
   2.268594,
   2.26875,
   2.268906,
   2.269062,
   2.269219,
   2.269375,
   2.269531,
   2.269687,
   2.269844,
   2.27,
   2.270156,
   2.270313,
   2.270625,
   2.27125,
   2.2725,
   2.275,
   2.28,
   2.29,
   2.3,
   2.31,
   2.32,
   2.33,
   2.34,
   2.34,
   2.35,
   2.35};
   Double_t Graph0_fy1[237] = {
   0,
   0.203282,
   0.203282,
   0.3567194,
   0.5641334,
   0.8285743,
   1.151446,
   1.532734,
   1.971244,
   2.464858,
   3.010786,
   3.605827,
   4.246615,
   4.929868,
   5.652614,
   6.412412,
   7.207544,
   8.037198,
   8.901616,
   9.80223,
   10.74177,
   11.72432,
   12.7554,
   13.84198,
   14.99245,
   16.21661,
   17.52562,
   18.93187,
   20.44892,
   22.09132,
   23.87449,
   25.81449,
   27.92788,
   30.23145,
   32.74201,
   35.47615,
   36.93213,
   38.44999,
   40.03163,
   41.67889,
   43.39354,
   45.17724,
   47.03161,
   48.95814,
   50.95823,
   53.03316,
   55.1841,
   57.41209,
   59.71802,
   62.10268,
   64.56665,
   67.1104,
   69.73423,
   72.43825,
   75.22242,
   78.0865,
   81.03008,
   84.05256,
   87.15313,
   90.33079,
   93.58435,
   96.91239,
   100.3133,
   103.7853,
   107.3263,
   110.9342,
   114.6063,
   118.3402,
   125.9813,
   133.8322,
   141.8642,
   150.0459,
   158.3426,
   166.7173,
   175.1307,
   183.5411,
   191.9057,
   200.1801,
   208.3192,
   216.2778,
   220.1754,
   224.0109,
   227.7791,
   231.4744,
   235.0915,
   238.6254,
   242.071,
   245.4234,
   248.678,
   251.8303,
   254.876,
   257.8112,
   260.632,
   263.3349,
   265.9168,
   268.3747,
   270.706,
   272.9083,
   274.9797,
   276.9184,
   278.7232,
   280.393,
   281.9271,
   283.3251,
   284.5869,
   285.7126,
   286.7026,
   287.5575,
   288.2781,
   288.8653,
   289.32,
   289.6431,
   289.8353,
   289.8974,
   289.8294,
   289.6311,
   289.3017,
   288.8394,
   288.2413,
   287.5032,
   286.6192,
   285.5815,
   284.3796,
   282.9999,
   281.4255,
   279.6346,
   278.6498,
   277.6003,
   276.4817,
   275.2891,
   274.0171,
   272.6595,
   271.2097,
   269.6601,
   268.0024,
   266.2274,
   264.3246,
   262.2826,
   260.0884,
   257.7276,
   255.184,
   252.4393,
   250.9852,
   249.4729,
   247.8994,
   246.2614,
   244.5556,
   242.7783,
   240.9255,
   238.993,
   236.9763,
   234.8705,
   232.6703,
   230.3701,
   227.9636,
   225.4442,
   222.8046,
   220.0367,
   217.1317,
   214.0802,
   210.8713,
   207.4933,
   203.933,
   200.1755,
   196.2043,
   194.1326,
   192.0002,
   189.8042,
   187.5416,
   185.2092,
   182.8034,
   180.3205,
   177.7563,
   175.1064,
   172.3659,
   169.5293,
   166.5908,
   163.5438,
   160.3809,
   157.0942,
   153.6743,
   150.1111,
   146.3926,
   142.5055,
   138.434,
   134.1599,
   131.9403,
   129.6616,
   127.3204,
   124.9131,
   122.4355,
   119.883,
   117.2505,
   114.5323,
   111.7218,
   108.8116,
   105.7933,
   102.657,
   99.39132,
   95.98267,
   92.41493,
   88.66859,
   84.7196,
   82.65997,
   80.53777,
   78.34785,
   76.08433,
   73.74036,
   71.30797,
   68.77772,
   66.13831,
   63.37605,
   60.47404,
   57.41103,
   54.15963,
   50.68351,
   46.9327,
   42.83499,
   38.27904,
   33.0759,
   26.85181,
   18.60887,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(237,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",237,1.228,2.452);
   Graph_Graph01->SetMinimum(0);
   Graph_Graph01->SetMaximum(318.8871);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph01->GetXaxis()->SetTitleSize(-1);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("");
   
   TH1F *hm2__2 = new TH1F("hm2__2","",25,1.34,2.34);
   hm2__2->SetBinContent(1,0.2091671);
   hm2__2->SetBinContent(2,3.428402);
   hm2__2->SetBinContent(3,-0.3576568);
   hm2__2->SetBinContent(4,0.1268847);
   hm2__2->SetBinContent(5,9.456911);
   hm2__2->SetBinContent(6,0.5800619);
   hm2__2->SetBinContent(7,4.778654);
   hm2__2->SetBinContent(8,9.466549);
   hm2__2->SetBinContent(9,11.76071);
   hm2__2->SetBinContent(10,38.10325);
   hm2__2->SetBinContent(11,24.95682);
   hm2__2->SetBinContent(12,39.62977);
   hm2__2->SetBinContent(13,23.05206);
   hm2__2->SetBinContent(14,17.49706);
   hm2__2->SetBinContent(15,13.47091);
   hm2__2->SetBinContent(16,4.028849);
   hm2__2->SetBinContent(17,6.656122);
   hm2__2->SetBinContent(18,2.672612);
   hm2__2->SetBinContent(19,3.815033);
   hm2__2->SetBinContent(20,0.798857);
   hm2__2->SetBinError(1,0.5785815);
   hm2__2->SetBinError(2,2.372166);
   hm2__2->SetBinError(3,2.427884);
   hm2__2->SetBinError(4,2.028145);
   hm2__2->SetBinError(5,4.090065);
   hm2__2->SetBinError(6,2.841757);
   hm2__2->SetBinError(7,4.220985);
   hm2__2->SetBinError(8,4.68556);
   hm2__2->SetBinError(9,5.309958);
   hm2__2->SetBinError(10,7.716441);
   hm2__2->SetBinError(11,8.007764);
   hm2__2->SetBinError(12,8.397893);
   hm2__2->SetBinError(13,7.193064);
   hm2__2->SetBinError(14,7.051448);
   hm2__2->SetBinError(15,6.216403);
   hm2__2->SetBinError(16,4.811832);
   hm2__2->SetBinError(17,5.038223);
   hm2__2->SetBinError(18,3.772135);
   hm2__2->SetBinError(19,3.216294);
   hm2__2->SetBinError(20,1.218164);
   hm2__2->SetEntries(1613);
   hm2__2->SetStats(0);
   hm2__2->SetLineColor(2);
   hm2__2->SetLineWidth(4);
   hm2__2->SetMarkerColor(2);
   hm2__2->SetMarkerStyle(24);
   hm2__2->SetMarkerSize(2);
   hm2__2->GetXaxis()->SetNdivisions(505);
   hm2__2->GetXaxis()->SetLabelFont(132);
   hm2__2->GetXaxis()->SetLabelOffset(0.015);
   hm2__2->GetXaxis()->SetLabelSize(0.05);
   hm2__2->GetXaxis()->SetTitleSize(-1);
   hm2__2->GetXaxis()->SetTitleOffset(1);
   hm2__2->GetXaxis()->SetTitleFont(132);
   hm2__2->GetYaxis()->SetLabelFont(132);
   hm2__2->GetYaxis()->SetLabelSize(0.05);
   hm2__2->GetYaxis()->SetTitleSize(0.05);
   hm2__2->GetYaxis()->SetTitleFont(132);
   hm2__2->GetZaxis()->SetLabelFont(132);
   hm2__2->GetZaxis()->SetLabelSize(0.05);
   hm2__2->GetZaxis()->SetTitleSize(0.05);
   hm2__2->GetZaxis()->SetTitleOffset(1);
   hm2__2->GetZaxis()->SetTitleFont(132);
   hm2__2->Draw("same");
   
   TH1F *hm3__3 = new TH1F("hm3__3","",25,1.34,2.34);
   hm3__3->SetBinContent(1,6.810962);
   hm3__3->SetBinContent(2,4.674003);
   hm3__3->SetBinContent(3,-3.592751);
   hm3__3->SetBinContent(4,0.5725345);
   hm3__3->SetBinContent(5,17.94117);
   hm3__3->SetBinContent(6,14.99485);
   hm3__3->SetBinContent(7,31.19874);
   hm3__3->SetBinContent(8,44.00255);
   hm3__3->SetBinContent(9,69.4836);
   hm3__3->SetBinContent(10,152.1395);
   hm3__3->SetBinContent(11,158.5415);
   hm3__3->SetBinContent(12,211.317);
   hm3__3->SetBinContent(13,173.858);
   hm3__3->SetBinContent(14,166.7103);
   hm3__3->SetBinContent(15,151.9247);
   hm3__3->SetBinContent(16,135.0069);
   hm3__3->SetBinContent(17,223.5797);
   hm3__3->SetBinContent(18,226.2231);
   hm3__3->SetBinContent(19,280.611);
   hm3__3->SetBinContent(20,255.1844);
   hm3__3->SetBinContent(21,289.7221);
   hm3__3->SetBinContent(22,199.8564);
   hm3__3->SetBinContent(23,117.4617);
   hm3__3->SetBinContent(24,14.22633);
   hm3__3->SetBinError(1,3.255141);
   hm3__3->SetBinError(2,3.337503);
   hm3__3->SetBinError(3,3.158171);
   hm3__3->SetBinError(4,3.756942);
   hm3__3->SetBinError(5,6.548025);
   hm3__3->SetBinError(6,6.471403);
   hm3__3->SetBinError(7,8.657315);
   hm3__3->SetBinError(8,9.973592);
   hm3__3->SetBinError(9,12.6008);
   hm3__3->SetBinError(10,16.49731);
   hm3__3->SetBinError(11,18.73955);
   hm3__3->SetBinError(12,19.78839);
   hm3__3->SetBinError(13,20.06212);
   hm3__3->SetBinError(14,19.85356);
   hm3__3->SetBinError(15,19.71688);
   hm3__3->SetBinError(16,19.52996);
   hm3__3->SetBinError(17,22.06122);
   hm3__3->SetBinError(18,22.47393);
   hm3__3->SetBinError(19,23.16226);
   hm3__3->SetBinError(20,22.47898);
   hm3__3->SetBinError(21,22.51294);
   hm3__3->SetBinError(22,19.1782);
   hm3__3->SetBinError(23,15.98023);
   hm3__3->SetBinError(24,5.530046);
   hm3__3->SetEntries(17480);
   hm3__3->SetStats(0);
   hm3__3->SetMarkerStyle(20);
   hm3__3->GetXaxis()->SetNdivisions(505);
   hm3__3->GetXaxis()->SetLabelFont(132);
   hm3__3->GetXaxis()->SetLabelOffset(0.015);
   hm3__3->GetXaxis()->SetLabelSize(0.05);
   hm3__3->GetXaxis()->SetTitleSize(-1);
   hm3__3->GetXaxis()->SetTitleOffset(1);
   hm3__3->GetXaxis()->SetTitleFont(132);
   hm3__3->GetYaxis()->SetLabelFont(132);
   hm3__3->GetYaxis()->SetLabelSize(0.05);
   hm3__3->GetYaxis()->SetTitleSize(0.05);
   hm3__3->GetYaxis()->SetTitleFont(132);
   hm3__3->GetZaxis()->SetLabelFont(132);
   hm3__3->GetZaxis()->SetLabelSize(0.05);
   hm3__3->GetZaxis()->SetTitleSize(0.05);
   hm3__3->GetZaxis()->SetTitleOffset(1);
   hm3__3->GetZaxis()->SetTitleFont(132);
   hm3__3->Draw("same");
   xxx->Modified();
   xxx->cd();
   xxx->SetSelected(xxx);
}


==> figs/FigS1.C <==
void BS-MASS2()
{
//=========Macro generated from canvas: glBs/Ostap
//=========  (Fri Oct 30 10:52:11 2020) by ROOT version 6.20/02
   TCanvas *glBs = new TCanvas("glBs", "Ostap",34,31,802,1225);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glBs->SetHighLightColor(2);
   glBs->Range(5363.422,-1.373494,5368.241,10.07229);
   glBs->SetFillColor(0);
   glBs->SetBorderMode(0);
   glBs->SetBorderSize(2);
   glBs->SetTickx(1);
   glBs->SetTicky(1);
   glBs->SetLeftMargin(0.12);
   glBs->SetRightMargin(0.05);
   glBs->SetTopMargin(0.05);
   glBs->SetBottomMargin(0.12);
   glBs->SetFrameBorderMode(0);
   glBs->SetFrameBorderMode(0);
   
   TH1F *h_1010__2 = new TH1F("h_1010__2","",10,5364,5368);
   h_1010__2->SetMinimum(0);
   h_1010__2->SetMaximum(9.5);
   h_1010__2->SetStats(0);
   h_1010__2->SetMarkerStyle(20);
   h_1010__2->GetXaxis()->SetNdivisions(505);
   h_1010__2->GetXaxis()->SetLabelFont(132);
   h_1010__2->GetXaxis()->SetLabelOffset(0.015);
   h_1010__2->GetXaxis()->SetLabelSize(0.05);
   h_1010__2->GetXaxis()->SetTitleSize(-1);
   h_1010__2->GetXaxis()->SetTickLength(0.02);
   h_1010__2->GetXaxis()->SetTitleOffset(1);
   h_1010__2->GetXaxis()->SetTitleFont(132);
   h_1010__2->GetYaxis()->SetNdivisions(0);
   h_1010__2->GetYaxis()->SetLabelFont(132);
   h_1010__2->GetYaxis()->SetLabelSize(0.05);
   h_1010__2->GetYaxis()->SetTitleSize(0.05);
   h_1010__2->GetYaxis()->SetTitleFont(132);
   h_1010__2->GetZaxis()->SetLabelFont(132);
   h_1010__2->GetZaxis()->SetLabelSize(0.05);
   h_1010__2->GetZaxis()->SetTitleSize(0.05);
   h_1010__2->GetZaxis()->SetTitleOffset(1);
   h_1010__2->GetZaxis()->SetTitleFont(132);
   h_1010__2->Draw("");
   TBox *box = new TBox(5366.819,0,5367.065,9.5);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);
   box->Draw();
   box = new TBox(5366.858,0,5367.026,9.5);

   ci = TColor::GetColor("#ff9933");
   box->SetFillColor(ci);
   box->Draw();
   TLine *line = new TLine(5366.942,0,5366.942,9.5);

   ci = TColor::GetColor("#cc6600");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   Double_t CDF-2_fx1010[2] = {
   5366.01,
   5366.01};
   Double_t CDF-2_fy1010[2] = {
   8.75,
   8.75};
   Double_t CDF-2_fex1010[2] = {
   0.73,
   0.8011242};
   Double_t CDF-2_fey1010[2] = {
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(2,CDF-2_fx1010,CDF-2_fy1010,CDF-2_fex1010,CDF-2_fey1010);
   gre->SetName("CDF-2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_CDFmI210011010 = new TH1F("Graph_Graph_CDFmI210011010","Graph",100,5365.049,5366.971);
   Graph_Graph_CDFmI210011010->SetMinimum(0);
   Graph_Graph_CDFmI210011010->SetMaximum(9);
   Graph_Graph_CDFmI210011010->SetDirectory(0);
   Graph_Graph_CDFmI210011010->SetStats(0);
   Graph_Graph_CDFmI210011010->SetMarkerStyle(20);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CDFmI210011010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CDFmI210011010->GetYaxis()->SetNdivisions(0);
   Graph_Graph_CDFmI210011010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CDFmI210011010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CDFmI210011010->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CDFmI210011010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CDFmI210011010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CDFmI210011010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CDFmI210011010->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CDFmI210011010->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CDFmI210011010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_CDF-210011010);
   
   gre->Draw("pe1");
   
   Double_t BELLE_fx1011[2] = {
   5364.4,
   5364.4};
   Double_t BELLE_fy1011[2] = {
   7.75,
   7.75};
   Double_t BELLE_fex1011[2] = {
   1.3,
   1.476482};
   Double_t BELLE_fey1011[2] = {
   0,
   0};
   gre = new TGraphErrors(2,BELLE_fx1011,BELLE_fy1011,BELLE_fex1011,BELLE_fey1011);
   gre->SetName("BELLE");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_BELLE10021011 = new TH1F("Graph_Graph_BELLE10021011","Graph",100,5362.628,5366.172);
   Graph_Graph_BELLE10021011->SetMinimum(0);
   Graph_Graph_BELLE10021011->SetMaximum(9);
   Graph_Graph_BELLE10021011->SetDirectory(0);
   Graph_Graph_BELLE10021011->SetStats(0);
   Graph_Graph_BELLE10021011->SetMarkerStyle(20);
   Graph_Graph_BELLE10021011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_BELLE10021011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_BELLE10021011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_BELLE10021011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_BELLE10021011->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_BELLE10021011->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_BELLE10021011->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_BELLE10021011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_BELLE10021011->GetYaxis()->SetNdivisions(0);
   Graph_Graph_BELLE10021011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_BELLE10021011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_BELLE10021011->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_BELLE10021011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_BELLE10021011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_BELLE10021011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_BELLE10021011->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_BELLE10021011->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_BELLE10021011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_BELLE10021011);
   
   gre->Draw("pe1");
   
   Double_t chic1kk_fx1012[2] = {
   5366.83,
   5366.83};
   Double_t chic1kk_fy1012[2] = {
   6.75,
   6.75};
   Double_t chic1kk_fex1012[2] = {
   0.25,
   0.3679674};
   Double_t chic1kk_fey1012[2] = {
   0,
   0};
   gre = new TGraphErrors(2,chic1kk_fx1012,chic1kk_fy1012,chic1kk_fex1012,chic1kk_fey1012);
   gre->SetName("chic1kk");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_chic1kk10031012 = new TH1F("Graph_Graph_chic1kk10031012","Graph",100,5366.388,5367.272);
   Graph_Graph_chic1kk10031012->SetMinimum(0);
   Graph_Graph_chic1kk10031012->SetMaximum(9);
   Graph_Graph_chic1kk10031012->SetDirectory(0);
   Graph_Graph_chic1kk10031012->SetStats(0);
   Graph_Graph_chic1kk10031012->SetMarkerStyle(20);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_chic1kk10031012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_chic1kk10031012->GetYaxis()->SetNdivisions(0);
   Graph_Graph_chic1kk10031012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_chic1kk10031012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_chic1kk10031012->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_chic1kk10031012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_chic1kk10031012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_chic1kk10031012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_chic1kk10031012->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_chic1kk10031012->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_chic1kk10031012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_chic1kk10031012);
   
   gre->Draw("pe1");
   
   Double_t psiphiphi_fx1013[2] = {
   5367.08,
   5367.08};
   Double_t psiphiphi_fy1013[2] = {
   5.75,
   5.75};
   Double_t psiphiphi_fex1013[2] = {
   0.38,
   0.408534};
   Double_t psiphiphi_fey1013[2] = {
   0,
   0};
   gre = new TGraphErrors(2,psiphiphi_fx1013,psiphiphi_fy1013,psiphiphi_fex1013,psiphiphi_fey1013);
   gre->SetName("psiphiphi");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_psiphiphi10041013 = new TH1F("Graph_Graph_psiphiphi10041013","Graph",100,5366.59,5367.57);
   Graph_Graph_psiphiphi10041013->SetMinimum(0);
   Graph_Graph_psiphiphi10041013->SetMaximum(9);
   Graph_Graph_psiphiphi10041013->SetDirectory(0);
   Graph_Graph_psiphiphi10041013->SetStats(0);
   Graph_Graph_psiphiphi10041013->SetMarkerStyle(20);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_psiphiphi10041013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_psiphiphi10041013->GetYaxis()->SetNdivisions(0);
   Graph_Graph_psiphiphi10041013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_psiphiphi10041013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphiphi10041013->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_psiphiphi10041013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_psiphiphi10041013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_psiphiphi10041013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphiphi10041013->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_psiphiphi10041013->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_psiphiphi10041013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_psiphiphi10041013);
   
   gre->Draw("pe1");
   
   Double_t psiphi_fx1014[2] = {
   5366.9,
   5366.9};
   Double_t psiphi_fy1014[2] = {
   4.75,
   4.75};
   Double_t psiphi_fex1014[2] = {
   0.28,
   0.3623534};
   Double_t psiphi_fey1014[2] = {
   0,
   0};
   gre = new TGraphErrors(2,psiphi_fx1014,psiphi_fy1014,psiphi_fex1014,psiphi_fey1014);
   gre->SetName("psiphi");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_psiphi10051014 = new TH1F("Graph_Graph_psiphi10051014","Graph",100,5366.465,5367.335);
   Graph_Graph_psiphi10051014->SetMinimum(0);
   Graph_Graph_psiphi10051014->SetMaximum(9);
   Graph_Graph_psiphi10051014->SetDirectory(0);
   Graph_Graph_psiphi10051014->SetStats(0);
   Graph_Graph_psiphi10051014->SetMarkerStyle(20);
   Graph_Graph_psiphi10051014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_psiphi10051014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_psiphi10051014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_psiphi10051014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphi10051014->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_psiphi10051014->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_psiphi10051014->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_psiphi10051014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_psiphi10051014->GetYaxis()->SetNdivisions(0);
   Graph_Graph_psiphi10051014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_psiphi10051014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphi10051014->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_psiphi10051014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_psiphi10051014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_psiphi10051014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_psiphi10051014->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_psiphi10051014->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_psiphi10051014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_psiphi10051014);
   
   gre->Draw("pe1");
   
   Double_t psipp_fx1015[2] = {
   5366.85,
   5366.85};
   Double_t psipp_fy1015[2] = {
   3.75,
   3.75};
   Double_t psipp_fex1015[2] = {
   0.19,
   0.2302173};
   Double_t psipp_fey1015[2] = {
   0,
   0};
   gre = new TGraphErrors(2,psipp_fx1015,psipp_fy1015,psipp_fex1015,psipp_fey1015);
   gre->SetName("psipp");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_psipp10061015 = new TH1F("Graph_Graph_psipp10061015","Graph",100,5366.574,5367.126);
   Graph_Graph_psipp10061015->SetMinimum(0);
   Graph_Graph_psipp10061015->SetMaximum(9);
   Graph_Graph_psipp10061015->SetDirectory(0);
   Graph_Graph_psipp10061015->SetStats(0);
   Graph_Graph_psipp10061015->SetMarkerStyle(20);
   Graph_Graph_psipp10061015->GetXaxis()->SetNdivisions(505);
   Graph_Graph_psipp10061015->GetXaxis()->SetLabelFont(132);
   Graph_Graph_psipp10061015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_psipp10061015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_psipp10061015->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_psipp10061015->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_psipp10061015->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_psipp10061015->GetXaxis()->SetTitleFont(132);
   Graph_Graph_psipp10061015->GetYaxis()->SetNdivisions(0);
   Graph_Graph_psipp10061015->GetYaxis()->SetLabelFont(132);
   Graph_Graph_psipp10061015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_psipp10061015->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_psipp10061015->GetYaxis()->SetTitleFont(132);
   Graph_Graph_psipp10061015->GetZaxis()->SetLabelFont(132);
   Graph_Graph_psipp10061015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_psipp10061015->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_psipp10061015->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_psipp10061015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_psipp10061015);
   
   gre->Draw("pe1");
   
   Double_t PDG-fit_fx1016[1] = {
   5366.88};
   Double_t PDG-fit_fy1016[1] = {
   2.75};
   Double_t PDG-fit_fex1016[1] = {
   0.14};
   Double_t PDG-fit_fey1016[1] = {
   0};
   gre = new TGraphErrors(1,PDG-fit_fx1016,PDG-fit_fy1016,PDG-fit_fex1016,PDG-fit_fey1016);
   gre->SetName("PDG-fit");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_PDGmIfit10071016 = new TH1F("Graph_Graph_PDGmIfit10071016","Graph",100,5366.712,5367.048);
   Graph_Graph_PDGmIfit10071016->SetMinimum(0);
   Graph_Graph_PDGmIfit10071016->SetMaximum(9);
   Graph_Graph_PDGmIfit10071016->SetDirectory(0);
   Graph_Graph_PDGmIfit10071016->SetStats(0);
   Graph_Graph_PDGmIfit10071016->SetMarkerStyle(20);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetNdivisions(505);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_PDGmIfit10071016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_PDGmIfit10071016->GetYaxis()->SetNdivisions(0);
   Graph_Graph_PDGmIfit10071016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIfit10071016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIfit10071016->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_PDGmIfit10071016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_PDGmIfit10071016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIfit10071016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIfit10071016->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_PDGmIfit10071016->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_PDGmIfit10071016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_PDG-fit10071016);
   
   gre->Draw("pe1");
   
   Double_t PDG-verage_fx1017[1] = {
   5366.84};
   Double_t PDG-verage_fy1017[1] = {
   1.75};
   Double_t PDG-verage_fex1017[1] = {
   0.15};
   Double_t PDG-verage_fey1017[1] = {
   0};
   gre = new TGraphErrors(1,PDG-verage_fx1017,PDG-verage_fy1017,PDG-verage_fex1017,PDG-verage_fey1017);
   gre->SetName("PDG-verage");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_PDGmIverage10081017 = new TH1F("Graph_Graph_PDGmIverage10081017","Graph",100,5366.66,5367.02);
   Graph_Graph_PDGmIverage10081017->SetMinimum(0);
   Graph_Graph_PDGmIverage10081017->SetMaximum(9);
   Graph_Graph_PDGmIverage10081017->SetDirectory(0);
   Graph_Graph_PDGmIverage10081017->SetStats(0);
   Graph_Graph_PDGmIverage10081017->SetMarkerStyle(20);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_PDGmIverage10081017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_PDGmIverage10081017->GetYaxis()->SetNdivisions(0);
   Graph_Graph_PDGmIverage10081017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIverage10081017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIverage10081017->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_PDGmIverage10081017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_PDGmIverage10081017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_PDGmIverage10081017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_PDGmIverage10081017->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_PDGmIverage10081017->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_PDGmIverage10081017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_PDG-verage10081017);
   
   gre->Draw("pe1");
   
   Double_t psi'phi_fx1018[2] = {
   5366.98,
   5366.98};
   Double_t psi'phi_fy1018[2] = {
   0.75,
   0.75};
   Double_t psi'phi_fex1018[2] = {
   0.07,
   0.1502964};
   Double_t psi'phi_fey1018[2] = {
   0,
   0};
   gre = new TGraphErrors(2,psi'phi_fx1018,psi'phi_fy1018,psi'phi_fex1018,psi'phi_fey1018);
   gre->SetName("psi'phi");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_psisQphi10091018 = new TH1F("Graph_Graph_psisQphi10091018","Graph",100,5366.8,5367.16);
   Graph_Graph_psisQphi10091018->SetMinimum(0);
   Graph_Graph_psisQphi10091018->SetMaximum(9);
   Graph_Graph_psisQphi10091018->SetDirectory(0);
   Graph_Graph_psisQphi10091018->SetStats(0);
   Graph_Graph_psisQphi10091018->SetMarkerStyle(20);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetTickLength(0.02);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_psisQphi10091018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_psisQphi10091018->GetYaxis()->SetNdivisions(0);
   Graph_Graph_psisQphi10091018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_psisQphi10091018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_psisQphi10091018->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_psisQphi10091018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_psisQphi10091018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_psisQphi10091018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_psisQphi10091018->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_psisQphi10091018->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_psisQphi10091018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_psi'phi10091018);
   
   gre->Draw("pe1");
   
   TH1F *h_1010_copy__3 = new TH1F("h_1010_copy__3","",10,5364,5368);
   h_1010_copy__3->SetMinimum(0);
   h_1010_copy__3->SetMaximum(9.5);
   h_1010_copy__3->SetDirectory(0);
   h_1010_copy__3->SetStats(0);
   h_1010_copy__3->SetMarkerStyle(20);
   h_1010_copy__3->GetXaxis()->SetNdivisions(505);
   h_1010_copy__3->GetXaxis()->SetLabelFont(132);
   h_1010_copy__3->GetXaxis()->SetLabelOffset(0.015);
   h_1010_copy__3->GetXaxis()->SetLabelSize(0.05);
   h_1010_copy__3->GetXaxis()->SetTitleSize(-1);
   h_1010_copy__3->GetXaxis()->SetTickLength(0.02);
   h_1010_copy__3->GetXaxis()->SetTitleOffset(1);
   h_1010_copy__3->GetXaxis()->SetTitleFont(132);
   h_1010_copy__3->GetYaxis()->SetNdivisions(0);
   h_1010_copy__3->GetYaxis()->SetLabelFont(132);
   h_1010_copy__3->GetYaxis()->SetLabelSize(0.05);
   h_1010_copy__3->GetYaxis()->SetTitleSize(0.05);
   h_1010_copy__3->GetYaxis()->SetTitleFont(132);
   h_1010_copy__3->GetZaxis()->SetLabelFont(132);
   h_1010_copy__3->GetZaxis()->SetLabelSize(0.05);
   h_1010_copy__3->GetZaxis()->SetTitleSize(0.05);
   h_1010_copy__3->GetZaxis()->SetTitleOffset(1);
   h_1010_copy__3->GetZaxis()->SetTitleFont(132);
   h_1010_copy__3->Draw("sameaxis");
   glBs->Modified();
   glBs->cd();
   glBs->SetSelected(glBs);
}

